Cayley graphs of order 30p are hamiltonian

Suppose G is a finite group of order 30p, where p is prime. We show that if S is any generating set of G, then there is a hamiltonian cycle in the corresponding Cayley graph Cay(G;S).

==> anc/150source.tex <==

 
\documentclass[12pt]{amsart}

\usepackage{amssymb}

% conserve paper by using smaller margins
\setlength{\textwidth}{6.5 in}
\setlength{\textheight}{9.33 in}
\hoffset=-0.75in
\voffset=-0.65in

% want the hamiltonian cycles to be collected at the end of the paper
\usepackage[nolists,noheads,nomarkers]{endfloat}

\renewcommand{\figuresection}{\expandafter
\ifodd\thepage 
\shorttitle
\else 
\MakeUppercase{\authors}
\fi}

% need these for compatibility with ntheorem
\makeatletter
\let\th@plain=\undefined
\makeatother
\let\proofname=\undefined
\let\proof=\undefined
\let\endproof=\undefined
\let\openbox=\undefined
\let\thm=\undefined
\let\cor=\undefined
\let\prop=\undefined
\let\lem=\undefined
\let\defn=\undefined
\let\rem=\undefined

\usepackage[pdftex]{hyperref} 
\usepackage[amsmath, amsthm,thmmarks,hyperref]{ntheorem}
\usepackage[capitalize]{cleveref}

\makeatletter
%% start numbering where the paper's bibliography left off:
\newcounter{saveBibCtr}
\input ../30p.aux % refer directly to results from the 30p paper
\makeatother

\newcommand{\pref}[1]{(\ref{#1})}
\newcommand{\fullcref}[2]{\cref{#1}\pref{#1-#2}}
\newcommand{\csee}[1]{(see \cref{#1})}

\newcommand{\iso}{\cong}
\newcommand{\normal}{\triangleleft}
\newcommand{\notnormal}{\mathrel{\not\hskip-2pt\normal}}


\newcommand{\integer}{\mathbb{Z}}
\newcommand{\Id}{\mathrm{Id}}
\renewcommand{\pmod}[1]{\ (\mathop{\mathrm{mod}}{#1})}
\renewcommand{\mod}[1]{\ \mathop{\mathrm{mod}}{#1}}

\DeclareMathOperator{\Cay}{Cay}
\DeclareMathOperator{\Aut}{Aut}

\newcommand{\qt}[1]{\overline{#1}}
\let\qtit=\qt
\newcommand{\bya}[1]{&\stackrel{\textstyle a}{\longrightarrow}&\qtit{#1}}
\newcommand{\byai}[1]{&\stackrel{\textstyle a^{-1}}{\longrightarrow}&\qtit{#1}}
\newcommand{\byb}[1]{&\stackrel{\textstyle b}{\longrightarrow}&\qtit{#1}}
\newcommand{\bybi}[1]{&\stackrel{\textstyle b^{-1}}{\longrightarrow}&\qtit{#1}}
\newcommand{\byc}[1]{&\stackrel{\textstyle c}{\longrightarrow}&\qtit{#1}}
\newcommand{\byci}[1]{&\stackrel{\textstyle c^{-1}}{\longrightarrow}&\qtit{#1}}


\crefformat{section}{Section~#2#1#3} 
%\crefmultiformat{section}{Sections~#2#1#3}{, #2#1#3}{ and~#2#1#3}

% We want vertical space before proof
\makeatletter
\renewenvironment{proof}[1][\proofname]{
\vskip-\lastskip \par \goodbreak \vskip 6pt plus6pt  %% I did this 4/26/08
  \th@nonumberplain
%  \def\theorem@headerfont{\scshape}%  %% I did \scshape 4/26/08
  \normalfont
  \theoremsymbol{\ensuremath{_\blacksquare}}
  \@thm{proof}{proof}{#1}}%
  {\@endtheorem}
\makeatother



%% set up theorem style the way we like it
%% (swap numbers, use \bf instead of \scshape)

\makeatletter
\renewtheoremstyle{plain}%
{\medbreak\item[\hskip\labelsep \normalfont(##2) \theorem@headerfont ##1\@addpunct{.}]}%
{\medbreak\item[\hskip\labelsep \normalfont(##2) \theorem@headerfont ##1 \normalfont ##3\@addpunct{.}]}

\renewtheoremstyle{definition}%
{\medbreak\item[\hskip\labelsep \normalfont(##2) \theorem@headerfont ##1\@addpunct{.}]\normalfont}%
{\medbreak\item[\hskip\labelsep \normalfont(##2) \theorem@headerfont ##1 \normalfont ##3\@addpunct{.}] \normalfont}

\renewtheoremstyle{nonumberdefinition}%
{\medbreak\item[\hskip\labelsep  \normalfont \theorem@headerfont ##1\@addpunct{.}]\normalfont}%
{\medbreak\item[\hskip\labelsep \normalfont \theorem@headerfont ##1 \normalfont ##3\@addpunct{.}] \normalfont}

\renewtheoremstyle{remark}%
{\medbreak\item[\hskip\labelsep \normalfont(##2) \normalfont\itshape ##1\@addpunct{.}]\normalfont}%
{\medbreak\item[\hskip\labelsep \normalfont(##2) \normalfont\itshape ##1 \normalfont ##3\@addpunct{.}] \normalfont}

\renewtheoremstyle{nonumberremark}%
{\medbreak\item[\hskip\labelsep  \normalfont\itshape ##1\@addpunct{.}]\normalfont}%
{\medbreak\item[\hskip\labelsep \normalfont\itshape ##1 \normalfont ##3\@addpunct{.}] \normalfont}

\makeatother

\setlength{\theorempostskipamount}{5pt plus 2pt\goodbreak}




 \newcounter{case}
 \newenvironment{case}[1][\unskip]{\refstepcounter{case}\bf
 \medskip \noindent Case \thecase\ #1. \it}{\unskip\upshape}
 \renewcommand{\thecase}{\arabic{case}}
\crefformat{case}{Case~#2#1#3}
\renewcommand{\thecase}{\thesection\arabic{case}}

 \newcounter{subcase}
 \newenvironment{subcase}[1][\unskip]{\refstepcounter{subcase}\bf
 \medskip \noindent \hskip2\parindent Subcase \thesubcase\ #1. \it}{\unskip\upshape}
\numberwithin{subcase}{case}
\crefformat{subcase}{Subcase~#2#1#3}

 \newcounter{subsubcase}
 \newenvironment{subsubcase}[1][\unskip]{\refstepcounter{subsubcase}\bf
 \medskip \noindent \hskip4\parindent Subsubcase \thesubsubcase\ #1. \it}{\unskip\upshape}
\numberwithin{subsubcase}{subcase}
\crefformat{subsubcase}{Subsubcase~#2#1#3}

 \newcounter{subsubsubcase}
 \newenvironment{subsubsubcase}[1][\unskip]{\refstepcounter{subsubsubcase}\bf
 \medskip \noindent \hskip6\parindent Subsubsubcase \thesubsubsubcase\ #1. \it}{\unskip\upshape}
\numberwithin{subsubsubcase}{subsubcase}
\crefformat{subsubsubcase}{Subsubsubcase~#2#1#3}


\numberwithin{equation}{section}

\theoremstyle{plain}
\newtheorem{thm}[equation]{Theorem}
\newtheorem{prop}[equation]{Proposition}
\newtheorem{cor}[equation]{Corollary}
\newtheorem{lem}[equation]{Lemma}
\newtheorem{FGL}[equation]{Lemma}

\crefformat{thm}{Theorem~#2#1#3}
\crefformat{prop}{Proposition~#2#1#3}
\crefformat{cor}{Corollary~#2#1#3}
\crefformat{lem}{Lemma~#2#1#3}
\crefformat{FGL}{the Factor Group Lemma~#2(#1)#3}

\theoremstyle{definition}
\newtheorem*{notation}{Notation}[section]  % shouldn't need [section]???

\theoremstyle{remark}
\newtheorem{rem}[equation]{Remark}
\newtheorem*{ack}{Acknowledgments}[section]  % shouldn't need [section]???

\crefformat{rem}{Remark~#2#1#3}

% this is an appendix, so use capital letters for section numbers
\renewcommand{\thesection}{\Alph{section}}

\begin{document}

\title[Cayley graphs of order ${150}$ are hamiltonian]
{Cayley graphs of order $\boldsymbol{150}$ are hamiltonian}

\author{Ebrahim Ghaderpour}
\address{Department of Mathematics and Computer Science,
University of Lethbridge, Lethbridge, Alberta, T1K~3M4, Canada}

\author{Dave Witte Morris}
\address{Department of Mathematics and Computer Science,
University of Lethbridge, Lethbridge, Alberta, T1K~3M4, Canada}

\begin{abstract}
Suppose $G$ is a finite group of order~$150$, and $S$ is any generating set of~$G$. We show there is a hamiltonian cycle in the corresponding Cayley graph $\Cay(G;S)$.
\end{abstract}

\date{\today}

\maketitle

\section{Introduction}

This is an (unpublished) appendix to \cite{GhaderpourMorris-30p}. In order to complete the proof of \cref{pin235} of that paper, we establish the following result:

\begin{prop} \label{150}
If\/ $|G| = 150$, then every connected Cayley graph on~$G$ has a hamiltonian cycle.
\end{prop}
 
 
 
 \begin{notation}
 In this paper:
 	\begin{itemize}
	\item $G$ is always a group of order~$150$,
	\item $S$ is a minimal generating set for~$G$,
	and
	\item $P$ is a Sylow $5$-subgroup of~$G$, so $|P| = 25$.
	\end{itemize}
 \end{notation}
 
 \begin{proof}[Outline of the proof of \cref{150}]
 We will first show that $P$ is a normal subgroup of~$G$ \csee{150-PnormalG}, and then note that the proof is easy if $P$ is cyclic \csee{150-Pcyclic}. Then two different cases will be considered:
 	\begin{itemize}
	\item[\S\ref{150-G/PabelSect}:] Assume $P$ is not cyclic, and $G/P$ is abelian.
	\item[\S\ref{150-G/PnotabelSect}:] Assume $P$ is not cyclic, and $G/P$ is not abelian.	
	\end{itemize}
 \end{proof}



\begin{ack}
This research was partially supported by grants from the Natural Sciences and Engineering Research Council of Canada.
\end{ack}

 
\section{Preliminaries}
  

 \begin{lem} \label{150-PnormalG}
 $P$ is a normal subgroup of~$G$.
 \end{lem}
 
 \begin{proof}
 Suppose $P \notnormal G$. From Sylow's Theorems, we know that $N_G(P)$ has index~$6$ in~$G$, so $P$ is self-normalizing. Therefore, $G$ has a normal $5$-complement; i.e., a normal subgroup~$H$ of order~$6$. Since no group of order~$6$ has an automorphism of order~$5$, we see that $P$ centralizes~$H$, so $G = H \times P$. This contradicts our assumption that $P \notnormal G$.
 \end{proof}



\begin{lem} \label{150-Pcyclic}
If $P$ is cyclic, then\/ $\Cay(G;S)$ has a hamiltonian cycle.
\end{lem}

\begin{proof}
Every Sylow subgroup of~$G$ is cyclic, so we may write $G = \integer_m \ltimes \integer_n$ with $\gcd(m,n) = 1$ \cite[Thm.~9.4.3, p.~146]{Hall-ThyGrps}. 
Since $P$ is normal, we may assume $25 \mid n$. We may also assume $n \neq 25$, and $G' = \integer_n$, for otherwise \cref{KeatingWitte} applies. Then $G = \integer_2 \ltimes \integer_{75}$ is dihedral, so \cref{Dihedral2pqr} applies. 
\end{proof}




\section{Assume $G/P$ is abelian} \label{150-G/PabelSect}

\begin{prop}  \label{150-G/Pabel}
If $P$ is a noncyclic, normal subgroup of~$G$, and $G/P$ is abelian, then\/ $\Cay(G;S)$ has a hamiltonian cycle.
\end{prop}

\begin{proof}
Note that, since $|P| = 25$, we have $P \iso \integer_5 \times \integer_5$.
We may assume $G' = P$ (otherwise \cref{KeatingWitte} applies).

\setcounter{case}{0}


\begin{case}
Assume $\integer_2$ centralizes~$P$.
\end{case}
Then 
	$$G = \integer_2 \times \bigl( \integer_3 \ltimes (\integer_5)^2 \bigr) = \langle x \rangle \times \bigl( \langle y \rangle \ltimes \langle v_1,v_2\rangle \bigr) , $$
 where $y$ acts via multiplication on the right by the matrix 
	$\begin{bmatrix} 0 & 1 \\ -1 & -1 \end{bmatrix} $.
Let $s \in S$, such that the projection of~$s$ to~$\integer_2$ is nontrivial. We may assume $s \notin \integer_2$ (otherwise \fullcref{NormalEasy}{Z} applies). Since $\integer_3$ acts irreducibly on $\integer_5 \times \integer_5$, this implies $\#S = 2$.

Let $\qtit{\phantom{x}}$ be the natural homomorphism from~$G$ to $\qtit{G} = G/\integer_2$. From \cite[Prop.~4.1]{M2Slovenian-LowOrder}, we know there is a hamiltonian cycle in $\Cay(\qtit{G};S)$. Obviously, this hamiltonian cycle has odd length.

If $a$ and~$b$ both have nontrivial projection to~$\integer_2$, then the endpoint is nontrivial (since the hamiltonian cycle has odd length), so \cref{FGL} provides a hamiltonian cycle in~$G$. 

So we may now assume $b$ projects trivially to~$\integer_2$.

\begin{subcase}
Assume $S \cap (\integer_2 \times P) = \emptyset$.
\end{subcase}
Then we may assume $\qtit{bP} = \qtit{aP}$ (by replacing $b$ with its inverse if necessary). Then an automorphism of~$\qtit{G}$ interchanges $\qtit{a}$ with~$\qtit{b}$, so there is a hamiltonian cycle in $\Cay(\qtit{G};\qtit{S})$ with an odd number of occurrences of~$\qtit{a}$. So \cref{FGL} provides a hamiltonian cycle in~$G$. 

\begin{subcase}
Assume $a \in \integer_2 \times P $.
\end{subcase}
Then we may assume $a = xv_1$. Since $\langle a , b \rangle = G$, we know $b \notin \integer_2 \times P$. Then, since $b$ projects trivially to~$\integer_2$, we may assume $b = y$ (perhaps after replacing $b$ with its inverse). A hamiltonian cycle is given on page~\pageref{xv1,y}.

\begin{figure} \label{xv1,y}
\begin{center}
$S = \{xv_1, y\}$ in $G = \integer_2 \times \bigl( \integer_3 \ltimes (\integer_5)^2 \bigr)$
\end{center}
$$\begin{array}{cccccccccccccccc}
\qtit{(0,0)}  
\byai {x(4,0)} \byai {(3,0)} \byai {x(2,0)} \byai {(1,0)} \byai {x(0,0)}  \\
\byai {(4,0)} \byb {y(0,4)} \bya {xy(1,4)} \bybi {x(3,4)} \byai {(2,4)}  \\
\byai {x(1,4)} \byai {(0,4)} \byai {x(4,4)} \byai {(3,4)} \byai {x(2,4)}  \\
\byai {(1,4)} \byai {x(0,4)} \byai {(4,4)} \byb {y(1,0)} \bya {xy(2,0)}  \\
\bybi {x(3,3)} \byai {(2,3)} \byai {x(1,3)} \byai {(0,3)} \byai {x(4,3)}  \\
\byai {(3,3)} \byai {x(2,3)} \byai {(1,3)} \byai {x(0,3)} \byai {(4,3)}  \\
\byb {y(2,1)} \byai {xy(1,1)} \byai {y(0,1)} \byai {xy(4,1)} \byai {y(3,1)}  \\
\byai {xy(2,1)} \byai {y(1,1)} \byai {xy(0,1)} \byai {y(4,1)} \byb {y^2(4,3)}  \\
\bya {xy^2(0,3)} \bybi {xy(3,0)} \byai {y(2,0)} \byai {xy(1,0)} \byai {y(0,0)}  \\
\byai {xy(4,0)} \byai {y(3,0)} \byb {y^2(0,3)} \byai {xy^2(4,3)} \byai {y^2(3,3)}  \\
\byai {xy^2(2,3)} \byai {y^2(1,3)} \bybi {y(2,4)} \bya {xy(3,4)} \byb {xy^2(1,4)}  \\
\bya {y^2(2,4)} \bya {xy^2(3,4)} \bya {y^2(4,4)} \bya {xy^2(0,4)} \bya {y^2(1,4)}  \\
\bybi {y(3,4)} \bya {xy(4,4)} \byb {xy^2(1,0)} \byai {y^2(0,0)} \byai {xy^2(4,0)}  \\
\byai {y^2(3,0)} \bybi {y(2,2)} \byai {xy(1,2)} \byai {y(0,2)} \byai {xy(4,2)}  \\
\bybi {x(3,1)} \byai {(2,1)} \byai {x(1,1)} \byai {(0,1)} \byai {x(4,1)}  \\
\byai {(3,1)} \byai {x(2,1)} \byai {(1,1)} \byai {x(0,1)} \byai {(4,1)}  \\
\byb {y(4,3)} \byb {y^2(2,1)} \byai {xy^2(1,1)} \byai {y^2(0,1)} \byai {xy^2(4,1)}  \\
\byai {y^2(3,1)} \byai {xy^2(2,1)} \byai {y^2(1,1)} \byai {xy^2(0,1)} \byai {y^2(4,1)}  \\
\byai {xy^2(3,1)} \bybi {xy(3,2)} \bya {y(4,2)} \byb {y^2(3,2)} \byai {xy^2(2,2)}  \\
\byai {y^2(1,2)} \byai {xy^2(0,2)} \byai {y^2(4,2)} \byai {xy^2(3,2)} \byai {y^2(2,2)}  \\
\byai {xy^2(1,2)} \byai {y^2(0,2)} \byai {xy^2(4,2)} \bybi {xy(3,1)} \bybi {x(3,2)}  \\
\byai {(2,2)} \byai {x(1,2)} \byai {(0,2)} \byai {x(4,2)} \byai {(3,2)}  \\
\byai {x(2,2)} \byai {(1,2)} \byai {x(0,2)} \byai {(4,2)} \byb {y(3,2)}  \\
\byai {xy(2,2)} \byai {y(1,2)} \byai {xy(0,2)} \byb {xy^2(3,3)} \byai {y^2(2,3)}  \\
\byai {xy^2(1,3)} \bybi {xy(2,4)} \byai {y(1,4)} \byai {xy(0,4)} \byai {y(4,4)}  \\
\byb {y^2(1,0)} \bya {xy^2(2,0)} \bybi {xy(3,3)} \byai {y(2,3)} \byai {xy(1,3)}  \\
\byai {y(0,3)} \byai {xy(4,3)} \byai {y(3,3)} \byb {y^2(2,0)} \bya {xy^2(3,0)}  \\
\bya {y^2(4,0)} \bya {xy^2(0,0)} \bybi {xy(0,0)} \byai {y(4,0)} \byb {y^2(0,4)}  \\
\byai {xy^2(4,4)} \byai {y^2(3,4)} \byai {xy^2(2,4)} \bybi {xy(2,3)} \byai {y(1,3)}  \\
\byai {xy(0,3)} \bybi {x(3,0)} \byai {(2,0)} \byai {x(1,0)} \byai {(0,0)}
\end{array} $$
%ai, ai, ai, ai, ai, ai, b, a, bi, ai, ai, ai, ai, ai, ai, ai, ai, ai, b, a, bi, ai, ai, ai, ai, ai, ai, ai, ai, ai, b, ai, ai, ai, ai, ai, ai, ai, ai, b, a, bi, ai, ai, ai, ai, ai, b, ai, ai, ai, ai, bi, a, b, a, a, a, a, a, bi, a, b, ai, ai, ai, bi, ai, ai, ai, bi, ai, ai, ai, ai, ai, ai, ai, ai, ai, b, b, ai, ai, ai, ai, ai, ai, ai, ai, ai, bi, a, b, ai, ai, ai, ai, ai, ai, ai, ai, ai, bi, bi, ai, ai, ai, ai, ai, ai, ai, ai, ai, b, ai, ai, ai, b, ai, ai, bi, ai, ai, ai, b, a, bi, ai, ai, ai, ai, ai, b, a, a, a, bi, ai, b, ai, ai, ai, bi, ai, ai, bi, ai, ai, ai
\end{figure}

\begin{subcase}
Assume $S \cap (\integer_2 \times P) = \{b\}$.
\end{subcase}
Since $b$ projects trivially to~$\integer_2$, we must have $b \in P$, so we may assume $b = v_1$. Also, since $a \notin \integer_2 \times P$, and $a$ projects nontrivially to~$\integer_2$, we may assume $a = xy$ (perhaps after replacing $a$ with its inverse). A hamiltonian cycle is given on page~\pageref{xy,v1}.

\begin{figure} \label{xy,v1}
\begin{center}
$S = \{xy, v_1\}$ in $G = \integer_2 \times \bigl( \integer_3 \ltimes (\integer_5)^2 \bigr)$
\end{center}
$$\begin{array}{cccccccccccccccc}
\qtit{(0,0)}  
\byai {xy^2(0,0)} \byai {y(0,0)} \byai {x(0,0)} \byai {y^2(0,0)} \byb {y^2(1,0)}  \\
\bya {x(0,1)} \bya {y(4,4)} \bya {xy^2(1,0)} \bya {(0,1)} \bya {xy(4,4)}  \\
\bybi {xy(3,4)} \byai {(1,2)} \byai {xy^2(1,4)} \byai {y(3,4)} \byai {x(1,2)}  \\
\bybi {x(0,2)} \bya {y(3,3)} \bya {xy^2(2,0)} \bya {(0,2)} \bya {xy(3,3)}  \\
\bya {y^2(2,0)} \byb {y^2(3,0)} \byb {y^2(4,0)} \byai {xy(1,1)} \byai {(0,4)}  \\
\byai {xy^2(4,0)} \byai {y(1,1)} \byai {x(0,4)} \byb {x(1,4)} \bya {y(1,2)}  \\
\bya {xy^2(3,4)} \bya {(1,4)} \bya {xy(1,2)} \bya {y^2(3,4)} \byb {y^2(4,4)}  \\
\byai {xy(0,1)} \byai {(1,0)} \byai {xy^2(4,4)} \byai {y(0,1)} \byai {x(1,0)}  \\
\byb {x(2,0)} \bya {y(0,2)} \bya {xy^2(3,3)} \bya {(2,0)} \bya {xy(0,2)}  \\
\bybi {xy(4,2)} \byai {(3,1)} \byai {xy^2(3,2)} \byai {y(4,2)} \byai {x(3,1)}  \\
\byb {x(4,1)} \bya {y(4,3)} \bya {xy^2(2,1)} \bya {(4,1)} \bya {xy(4,3)}  \\
\bya {y^2(2,1)} \byb {y^2(3,1)} \byb {y^2(4,1)} \byai {xy(2,1)} \byai {(4,3)}  \\
\byai {xy^2(4,1)} \byai {y(2,1)} \byai {x(4,3)} \byb {x(0,3)} \bya {y(2,2)}  \\
\bya {xy^2(3,0)} \bya {(0,3)} \bya {xy(2,2)} \byb {xy(3,2)} \byai {(4,2)}  \\
\byai {xy^2(3,1)} \byai {y(3,2)} \byai {x(4,2)} \bybi {x(3,2)} \bya {y(3,1)}  \\
\bya {xy^2(4,2)} \bya {(3,2)} \bya {xy(3,1)} \bya {y^2(4,2)} \bybi {y^2(3,2)}  \\
\bybi {y^2(2,2)} \bya {x(3,0)} \bya {y(0,3)} \bya {xy^2(2,2)} \bya {(3,0)}  \\
\bya {xy(0,3)} \byb {xy(1,3)} \byai {(2,4)} \byai {xy^2(2,3)} \byai {y(1,3)}  \\
\byai {x(2,4)} \byai {y^2(2,3)} \byb {y^2(3,3)} \byb {y^2(4,3)} \byai {xy(4,1)}  \\
\byai {(2,1)} \byai {xy^2(4,3)} \byai {y(4,1)} \byai {x(2,1)} \bybi {x(1,1)}  \\
\bya {y(4,0)} \bya {xy^2(0,4)} \bya {(1,1)} \bya {xy(4,0)} \bya {y^2(0,4)}  \\
\byb {y^2(1,4)} \byb {y^2(2,4)} \byai {xy(2,3)} \byai {(1,3)} \byai {xy^2(2,4)}  \\
\byai {y(2,3)} \byai {x(1,3)} \byb {x(2,3)} \bya {y(2,4)} \bya {xy^2(1,3)}  \\
\bya {(2,3)} \bya {xy(2,4)} \bya {y^2(1,3)} \bybi {y^2(0,3)} \bya {x(2,2)}  \\
\bya {y(3,0)} \bya {xy^2(0,3)} \bya {(2,2)} \bya {xy(3,0)} \bybi {xy(2,0)}  \\
\byai {(3,3)} \byai {xy^2(0,2)} \byai {y(2,0)} \byai {x(3,3)} \byai {y^2(0,2)}  \\
\byb {y^2(1,2)} \bya {x(3,4)} \bya {y(1,4)} \bya {xy^2(1,2)} \bya {(3,4)}  \\
\bya {xy(1,4)} \bybi {xy(0,4)} \byai {(4,0)} \byai {xy^2(1,1)} \byai {y(0,4)}  \\
\byai {x(4,0)} \byai {y^2(1,1)} \bybi {y^2(0,1)} \bya {x(4,4)} \bya {y(1,0)}  \\
\bya {xy^2(0,1)} \bya {(4,4)} \bya {xy(1,0)} \bybi {xy(0,0)} \byai {(0,0)}
\end{array} $$
%ai, ai, ai, ai, b, a, a, a, a, a, bi, ai, ai, ai, ai, bi, a, a, a, a, a, b, b, ai, ai, ai, ai, ai, b, a, a, a, a, a, b, ai, ai, ai, ai, ai, b, a, a, a, a, bi, ai, ai, ai, ai, b, a, a, a, a, a, b, b, ai, ai, ai, ai, ai, b, a, a, a, a, b, ai, ai, ai, ai, bi, a, a, a, a, a, bi, bi, a, a, a, a, a, b, ai, ai, ai, ai, ai, b, b, ai, ai, ai, ai, ai, bi, a, a, a, a, a, b, b, ai, ai, ai, ai, ai, b, a, a, a, a, a, bi, a, a, a, a, a, bi, ai, ai, ai, ai, ai, b, a, a, a, a, a, bi, ai, ai, ai, ai, ai, bi, a, a, a, a, a, bi, ai
\end{figure}


\begin{case}
Assume $\integer_3$ centralizes~$P$.
\end{case}
Then $\integer_2$ must invert~$P$. So $G = \integer_3 \times \bigl( \integer_2 \ltimes P \bigr)$, where $\integer_2$ inverts~$P$. Some $c \in S$ has nontrivial projection to~$\integer_3$. Then we may assume $c \in \integer_3 \times P$, for otherwise $c$ has order~$2$ in $G/\integer_3$, so \cref{DoubleEdge} applies. 
%Also, we may assume $b \not \integer_3$ (otherwise \fullcref{NormalEasy}{Z} applies).

\begin{subcase}
Assume $c$ is the only element of~$S$ that belongs to  $\integer_3 \times P$.
\end{subcase}
Then we may assume all of the other elements of~$S$ belong to $\integer_2 \ltimes P$. And we may assume they all have order~$2$ (otherwise \fullcref{NormalEasy}{p} applies. Since $S$ generates~$G$, there must be at least two such elements; call them $a$~and~$b$. Then $ab \in P$, so $\langle a b \rangle \normal G$, so \cref{DoubleEdge} applies.

\begin{subcase}
Assume another element~$b$ of~$S$ belongs to  $\integer_3 \times P$.
\end{subcase}
We may assume $b \equiv c \pmod{P}$, by replacing $b$ with its inverse if necessary. Then $\langle b^{-1} c \rangle \normal G$, and $b \equiv c \pmod{\langle b^{-1} c \rangle}$, so \cref{DoubleEdge} applies. 

\begin{case}
Assume $P$ is self-centralizing.
\end{case}
Then 
	$$G = (\integer_2 \times \integer_3) \ltimes (\integer_5)^2 = (\langle x \rangle \times \langle y \rangle) \ltimes P ,$$
where $x$ inverts~$P$, and $y$~acts  via multiplication on the right by the matrix 
	$\begin{bmatrix} 0 & 1 \\ -1 & -1 \end{bmatrix} $.

Let $\qtit{\phantom{x}}$ be the natural homomorphism from~$G$ to $G/P$. 

\begin{subcase}
Assume $\qtit{S}$ contains an element of order\/~$6$.
\end{subcase}
Since $C_P(\qtit{G})$ is trivial, we know this element also has order~$6$ in~$G$, so we may assume it is the generator $xy$ of $\integer_2 \times \integer_3$, and either:
	\begin{itemize}
	\item $S = \{xy, (1,0)\}$: see hamiltonian cycle on page~\pageref{(1,0)inZ6x(Z5)2},
	or
	\item $S = \{xy, xy(1,0)\}$: see hamiltonian cycle on  page~\pageref{xy(1,0)inZ6x(Z5)2},
	or
	\item $S = \{xy, x (1,0)\}$: see hamiltonian cycle on  page~\pageref{x(1,0)inZ6x(Z5)2},
	or
	\item $S = \{xy, y(1,0)\}$: see hamiltonian cycle on  page~\pageref{y(1,0)inZ6x(Z5)2}.
	\end{itemize} 

\begin{figure} \label{(1,0)inZ6x(Z5)2}
\begin{center}
$S = \{xy, (1,0)\}$ in $G = (\integer_2 \times \integer_3) \ltimes (\integer_5)^2$
\end{center}
$$\begin{array}{cccccccccccccccc}
\qt{e}\bybi{(4,0)}\bya{xy(0,1)}\byb{xy(1,1)}\byb{xy(2,1)}\byb{xy(3,1)} \\
\byb{xy(4,1)}\byai{(3,4)}\bybi{(2,4)}\bybi{(1,4)}\bybi{(0,4)} \\
\bybi{(4,4)}\bya{xy(4,0)}\byb{xy(0,0)}\byb{xy(1,0)}\byb{xy(2,0)} \\
\byb{xy(3,0)}\byai{(3,3)}\bybi{(2,3)}\bybi{(1,3)}\bybi{(0,3)} \\
\bybi{(4,3)}\bya{xy(3,4)}\byb{xy(4,4)}\byb{xy(0,4)}\byb{xy(1,4)} \\
\bya{y^2(4,3)}\byb{y^2(0,3)}\byb{y^2(1,3)}\byb{y^2(2,3)}\byb{y^2(3,3)} \\
\bya{x(3,0)}\bybi{x(2,0)}\bybi{x(1,0)}\bybi{x(0,0)}\bybi{x(4,0)} \\
\byai{y^2(4,4)}\byb{y^2(0,4)}\byb{y^2(1,4)}\byb{y^2(2,4)}\byb{y^2(3,4)} \\
\bya{x(4,1)}\bybi{x(3,1)}\bybi{x(2,1)}\bybi{x(1,1)}\bybi{x(0,1)} \\
\byai{y^2(4,0)}\byb{y^2(0,0)}\byb{y^2(1,0)}\byb{y^2(2,0)}\bya{x(0,3)} \\
\byb{x(1,3)}\byb{x(2,3)}\byb{x(3,3)}\byb{x(4,3)}\bya{y(3,4)} \\
\bya{xy^2(4,1)}\bybi{xy^2(3,1)}\bybi{xy^2(2,1)}\bybi{xy^2(1,1)}\bybi{xy^2(0,1)} \\
\byai{y(4,0)}\byb{y(0,0)}\byb{y(1,0)}\byb{y(2,0)}\byb{y(3,0)} \\
\bya{xy^2(0,2)}\byb{xy^2(1,2)}\byb{xy^2(2,2)}\byb{xy^2(3,2)}\byb{xy^2(4,2)} \\
\byai{y(2,4)}\bybi{y(1,4)}\bybi{y(0,4)}\bybi{y(4,4)}\bya{xy^2(4,0)} \\
\byb{xy^2(0,0)}\byb{xy^2(1,0)}\byb{xy^2(2,0)}\byb{xy^2(3,0)}\byai{y(3,3)} \\
\bybi{y(2,3)}\bybi{y(1,3)}\bybi{y(0,3)}\bybi{y(4,3)}\bya{xy^2(3,4)} \\
\byb{xy^2(4,4)}\byb{xy^2(0,4)}\byb{xy^2(1,4)}\byb{xy^2(2,4)}\byai{y(3,2)} \\
\bybi{y(2,2)}\bybi{y(1,2)}\bybi{y(0,2)}\bybi{y(4,2)}\bya{xy^2(2,3)} \\
\byb{xy^2(3,3)}\byb{xy^2(4,3)}\byb{xy^2(0,3)}\byb{xy^2(1,3)}\byai{y(3,1)} \\
\bybi{y(2,1)}\bybi{y(1,1)}\bybi{y(0,1)}\bybi{y(4,1)}\byai{x(3,4)} \\
\byb{x(4,4)}\byb{x(0,4)}\byb{x(1,4)}\byb{x(2,4)}\byai{y^2(3,2)} \\
\bybi{y^2(2,2)}\bybi{y^2(1,2)}\bybi{y^2(0,2)}\bybi{y^2(4,2)}\byai{xy(2,4)} \\
\byai{(3,2)}\bybi{(2,2)}\bybi{(1,2)}\bybi{(0,2)}\bybi{(4,2)} \\
\bya{xy(2,3)}\bya{y^2(3,1)}\bybi{y^2(2,1)}\bybi{y^2(1,1)}\bybi{y^2(0,1)} \\
\bybi{y^2(4,1)}\bya{x(1,2)}\byb{x(2,2)}\byb{x(3,2)}\byb{x(4,2)} \\
\byb{x(0,2)}\byai{y^2(3,0)}\byai{xy(3,3)}\byb{xy(4,3)}\byb{xy(0,3)} \\
\byb{xy(1,3)}\byai{(3,1)}\bybi{(2,1)}\bybi{(1,1)}\bybi{(0,1)} \\
\bybi{(4,1)}\bya{xy(1,2)}\byb{xy(2,2)}\byb{xy(3,2)}\byb{xy(4,2)} \\
\byb{xy(0,2)}\byai{(3,0)}\bybi{(2,0)}\bybi{(1,0)}\bybi{(0,0)}
\end{array}$$
%bi,a,b,b,b,b,ai,bi,bi,bi,bi,a,b,b,b,b,ai,bi,bi,bi,bi,a,b,b,b,a,b,b,b,b,a,bi,bi,bi,bi,ai,b,b,b,b,a,bi,bi,bi,bi,ai,b,b,b,a,b,b,b,b,a,a,bi,bi,bi,bi,ai,b,b,b,b,a,b,b,b,b,ai,bi,bi,bi,a,b,b,b,b,ai,bi,bi,bi,bi,a,b,b,b,b,ai,bi,bi,bi,bi,a,b,b,b,b,ai,bi,bi,bi,bi,ai,b,b,b,b,ai,bi,bi,bi,bi,ai,ai,bi,bi,bi,bi,a,a,bi,bi,bi,bi,a,b,b,b,b,ai,ai,b,b,b,ai,bi,bi,bi,bi,a,b,b,b,b,ai,bi,bi,bi
\end{figure}

\begin{figure} \label{xy(1,0)inZ6x(Z5)2}
\begin{center}
$S = \{xy, xy(1,0)\}$ in $G = (\integer_2 \times \integer_3) \ltimes (\integer_5)^2$
\end{center}
$$\begin{array}{cccccccccccccccc}
\qtit{(0,0)}
\bybi{xy^2(4,4)}\bybi{y(4,3)}\bybi{x(0,3)}\bybi{y^2(1,4)}\byai{xy(2,1)} \\
\bybi{(0,1)}\bybi{xy^2(3,4)}\bybi{y(3,2)}\bybi{x(0,2)}\byai{y^2(3,0)} \\
\byb{x(1,2)}\byb{y(3,1)}\byb{xy^2(2,3)}\byb{(4,1)}\byb{xy(2,2)} \\
\bya{y^2(2,0)}\bybi{xy(1,1)}\bybi{(4,0)}\bybi{xy^2(3,3)}\bybi{y(4,2)} \\
\bybi{x(1,3)}\byai{y^2(3,1)}\bybi{xy(1,2)}\bybi{(3,0)}\bybi{xy^2(2,2)} \\
\bybi{y(4,1)}\bybi{x(2,3)}\byai{y^2(4,2)}\byai{xy(2,4)}\bybi{(2,1)} \\
\bybi{xy^2(0,1)}\bybi{y(3,4)}\bybi{x(3,2)}\bybi{y^2(0,2)}\bya{x(2,2)} \\
\byb{y(3,0)}\byb{xy^2(1,2)}\byb{(3,1)}\byb{xy(2,3)}\byb{y^2(4,1)} \\
\byai{xy(3,4)}\bybi{(3,2)}\bybi{xy^2(0,2)}\bybi{y(2,4)}\bybi{x(2,1)} \\
\bybi{y^2(0,1)}\bya{x(1,1)}\byb{y(2,0)}\byb{xy^2(1,3)}\byb{(4,2)} \\
\byb{xy(3,3)}\byb{y^2(4,0)}\byai{xy(4,4)}\bybi{(4,3)}\bybi{xy^2(0,3)} \\
\bybi{y(1,4)}\bybi{x(1,0)}\bybi{y^2(0,0)}\bya{x(0,0)}\byb{y(1,0)} \\
\byb{xy^2(1,4)}\byb{(0,3)}\byb{xy(4,3)}\bya{y^2(3,4)}\byb{x(0,1)} \\
\byb{y(2,1)}\byb{xy^2(2,4)}\byb{(0,2)}\byb{xy(3,2)}\bya{y^2(2,4)} \\
\bya{x(4,2)}\byb{y(3,3)}\byb{xy^2(4,0)}\byb{(1,1)}\byb{xy(2,0)} \\
\byb{y^2(1,3)}\byai{xy(3,1)}\bybi{(1,2)}\bybi{xy^2(3,0)}\bybi{y(2,2)} \\
\bybi{x(4,1)}\bybi{y^2(2,3)}\bya{x(3,1)}\byb{y(2,3)}\byb{xy^2(4,1)} \\
\byb{(2,2)}\byb{xy(3,0)}\byb{y^2(1,2)}\byai{xy(4,1)}\bybi{(2,3)} \\
\bybi{xy^2(3,1)}\bybi{y(1,2)}\bybi{x(3,0)}\byai{y^2(3,3)}\bybi{xy(4,2)} \\
\bybi{(1,3)}\bybi{xy^2(2,0)}\bybi{y(1,1)}\bybi{x(4,0)}\byai{y^2(4,4)} \\
\byai{xy(0,4)}\bybi{(0,4)}\bybi{xy^2(0,4)}\bybi{y(0,4)}\bybi{x(0,4)} \\
\byai{y^2(1,0)}\bybi{xy(0,0)}\bybi{(4,4)}\bybi{xy^2(4,3)}\bybi{y(0,3)} \\
\bybi{x(1,4)}\byai{y^2(2,1)}\byb{x(2,4)}\byb{y(0,2)}\byb{xy^2(3,2)} \\
\byb{(3,4)}\byb{xy(0,1)}\bya{y^2(1,1)}\bybi{xy(4,0)}\bybi{(3,3)} \\
\bybi{xy^2(4,2)}\bybi{y(1,3)}\bybi{x(2,0)}\byai{y^2(2,2)}\byai{xy(0,2)} \\
\bybi{(2,4)}\bybi{xy^2(2,1)}\bybi{y(0,1)}\bybi{x(3,4)}\bybi{y^2(3,2)} \\
\byai{xy(1,3)}\bybi{(2,0)}\bybi{xy^2(1,1)}\bybi{y(4,0)}\bybi{x(3,3)} \\
\byai{y^2(0,3)}\byb{x(4,3)}\byb{y(4,4)}\byb{xy^2(0,0)}\byb{(1,0)} \\
\byb{xy(1,4)}\bya{y^2(4,3)}\bybi{xy(0,3)}\bybi{(1,4)}\bybi{xy^2(1,0)} \\
\bybi{y(0,0)}\bybi{x(4,4)}\byai{y^2(0,4)}\byai{xy(1,0)}\bybi{(0,0)}
\end{array}$$
%bi,bi,bi,bi,ai,bi,bi,bi,bi,ai,b,b,b,b,b,a,bi,bi,bi,bi,bi,ai,bi,bi,bi,bi,bi,ai,ai,bi,bi,bi,bi,bi,a,b,b,b,b,b,ai,bi,bi,bi,bi,bi,a,b,b,b,b,b,ai,bi,bi,bi,bi,bi,a,b,b,b,b,a,b,b,b,b,b,a,a,b,b,b,b,b,ai,bi,bi,bi,bi,bi,a,b,b,b,b,b,ai,bi,bi,bi,bi,ai,bi,bi,bi,bi,bi,ai,ai,bi,bi,bi,bi,ai,bi,bi,bi,bi,bi,ai,b,b,b,b,b,a,bi,bi,bi,bi,bi,ai,ai,bi,bi,bi,bi,bi,ai,bi,bi,bi,bi,ai,b,b,b,b,b,a,bi,bi,bi,bi,bi,ai,ai,bi
\end{figure}


\begin{figure} \label{x(1,0)inZ6x(Z5)2}
\begin{center}
$S = \{xy, x(1,0)\}$ in $G = (\integer_2 \times \integer_3) \ltimes (\integer_5)^2$
\end{center}
$$\begin{array}{cccccccccccccccc}
\qt{e}\byai{xy^2(0,0)}\byb{y^2(1,0)}\bya{x(0,4)}\bya{y(4,4)}\byb{xy(2,1)} \\
\byai{(1,2)}\byai{xy^2(4,1)}\byb{y^2(2,4)}\bya{x(4,2)}\bya{y(2,3)} \\
\byb{xy(4,2)}\byai{(2,4)}\byai{xy^2(3,2)}\byai{y(1,3)}\byb{xy(0,2)} \\
\byai{(3,0)}\byai{xy^2(3,3)}\byb{y^2(3,2)}\bya{x(2,4)}\bya{y(4,2)} \\
\byb{xy(2,3)}\byai{(4,2)}\byai{xy^2(2,4)}\byb{y^2(4,1)}\bya{x(1,2)} \\
\bya{y(2,1)}\byb{xy(4,4)}\byai{(0,4)}\byai{xy^2(1,0)}\byai{y(1,1)} \\
\byai{x(0,1)}\byai{y^2(4,0)}\byb{xy^2(2,0)}\bya{(0,3)}\bya{xy(3,3)} \\
\byb{y(3,2)}\byai{x(1,3)}\byai{y^2(3,1)}\byb{xy^2(3,4)}\bya{(4,1)} \\
\bya{xy(1,2)}\byb{y(0,3)}\byai{x(2,0)}\byai{y^2(2,2)}\byb{xy^2(4,3)} \\
\byai{y(1,4)}\byb{xy(0,1)}\byai{(4,0)}\byai{xy^2(4,4)}\byb{y^2(2,1)} \\
\bya{x(1,4)}\bya{y(4,3)}\byb{xy(2,2)}\byai{(0,2)}\byai{xy^2(3,0)} \\
\byb{y^2(3,0)}\bya{x(0,2)}\bya{y(2,2)}\byb{xy(4,3)}\byai{(1,4)} \\
\byai{xy^2(2,1)}\byai{y(1,2)}\byai{x(4,1)}\byai{y^2(3,4)}\byb{xy^2(3,1)} \\
\bya{(1,3)}\bya{xy(3,2)}\byb{y(3,3)}\byai{x(0,3)}\byai{y^2(2,0)} \\
\byb{xy^2(4,0)}\bya{(0,1)}\bya{xy(1,1)}\byb{y(0,4)}\byai{x(1,0)} \\
\byai{y^2(1,1)}\byb{xy^2(0,4)}\byai{y(1,0)}\byai{x(1,1)}\byai{y^2(0,1)} \\
\byb{xy^2(1,4)}\bya{(4,3)}\bya{xy(3,4)}\byb{y(3,1)}\byai{x(2,3)} \\
\byai{y^2(4,2)}\byb{xy^2(2,3)}\bya{(3,1)}\bya{xy(1,3)}\byb{y(0,2)} \\
\byai{x(3,0)}\byai{y^2(3,3)}\byai{xy(0,3)}\byai{(2,0)}\byai{xy^2(2,2)} \\
\byb{y^2(4,3)}\bya{x(3,4)}\bya{y(4,1)}\byb{xy(2,4)}\byai{(3,2)} \\
\byai{xy^2(1,3)}\byb{y^2(0,2)}\bya{x(2,2)}\bya{y(2,0)}\byb{xy(4,0)} \\
\byai{(4,4)}\byb{x(2,1)}\byai{y^2(1,2)}\byb{xy^2(0,3)}\bya{(3,3)} \\
\bya{xy(3,0)}\byb{y(3,0)}\byai{x(3,3)}\byai{y^2(0,3)}\byb{xy^2(1,2)} \\
\bya{(2,1)}\bya{xy(1,4)}\byb{y(0,1)}\byai{x(4,0)}\byai{y^2(4,4)} \\
\byai{xy(0,4)}\byai{(1,0)}\byai{xy^2(1,1)}\byb{y^2(0,4)}\bya{x(4,4)} \\
\bya{y(4,0)}\byb{xy(2,0)}\byai{(2,2)}\byai{xy^2(0,2)}\byb{y^2(1,3)} \\
\bya{x(3,2)}\bya{y(2,4)}\byb{xy(4,1)}\byai{(3,4)}\byb{x(3,1)} \\
\byai{y^2(2,3)}\byb{xy^2(4,2)}\bya{(2,3)}\bya{xy(3,1)}\byb{y(3,4)} \\
\byai{x(4,3)}\byai{y^2(1,4)}\byb{xy^2(0,1)}\bya{(1,1)}\bya{xy(1,0)} \\
\byb{y(0,0)}\byai{x(0,0)}\byai{y^2(0,0)}\byai{xy(0,0)}\byai{(0,0)}
\end{array}$$
%ai,b,a,a,b,ai,ai,b,a,a,b,ai,ai,ai,b,ai,ai,b,a,a,b,ai,ai,b,a,a,b,ai,ai,ai,ai,ai,b,a,a,b,ai,ai,b,a,a,b,ai,ai,b,ai,b,ai,ai,b,a,a,b,ai,ai,b,a,a,b,ai,ai,ai,ai,ai,b,a,a,b,ai,ai,b,a,a,b,ai,ai,b,ai,ai,ai,b,a,a,b,ai,ai,b,a,a,b,ai,ai,ai,ai,ai,b,a,a,b,ai,ai,b,a,a,b,ai,b,ai,b,a,a,b,ai,ai,b,a,a,b,ai,ai,ai,ai,ai,b,a,a,b,ai,ai,b,a,a,b,ai,b,ai,b,a,a,b,ai,ai,b,a,a,b,ai,ai,ai,ai
\end{figure}



\begin{figure} \label{y(1,0)inZ6x(Z5)2}
\begin{center}
$S = \{xy, y(1,0)\}$ in $G = (\integer_2 \times \integer_3) \ltimes (\integer_5)^2$
\end{center}
$$\begin{array}{cccccccccccccccc}
\qt{e}\byai{xy^2(0,0)}\byai{y(0,0)}\byai{x(0,0)}\byai{y^2(0,0)}\bybi{y(1,1)} \\
\bya{xy^2(1,0)}\bya{(0,4)}\bya{xy(4,4)}\bya{y^2(4,0)}\bya{x(0,1)} \\
\byb{xy(0,4)}\byai{(1,0)}\byai{xy^2(1,1)}\byai{y(0,1)}\byai{x(4,0)} \\
\byai{y^2(4,4)}\bybi{y(1,2)}\bya{xy^2(2,1)}\bya{(1,4)}\bya{xy(4,3)} \\
\bya{y^2(3,4)}\bya{x(4,1)}\byb{xy(0,3)}\byai{(2,0)}\byai{xy^2(2,2)} \\
\byai{y(0,2)}\byai{x(3,0)}\byai{y^2(3,3)}\bybi{y(1,3)}\bya{xy^2(3,2)} \\
\bya{(2,4)}\bya{xy(4,2)}\byb{xy^2(4,2)}\bya{(2,3)}\bya{xy(3,1)} \\
\bybi{x(4,3)}\byai{y^2(1,4)}\bybi{y(4,0)}\byai{x(4,4)}\byai{y^2(0,4)} \\
\byai{xy(1,0)}\byai{(1,1)}\byai{xy^2(0,1)}\bybi{xy(2,1)}\byai{(1,2)} \\
\byai{xy^2(4,1)}\byai{y(3,4)}\byb{y^2(2,4)}\bya{x(4,2)}\bya{y(2,3)} \\
\bya{xy^2(3,1)}\bya{(1,3)}\bya{xy(3,2)}\bybi{x(0,3)}\byai{y^2(2,0)} \\
\bybi{y(4,4)}\byai{x(0,4)}\byai{y^2(1,0)}\byai{xy(1,1)}\byai{(0,1)} \\
\byai{xy^2(4,0)}\bybi{xy(2,2)}\byai{(0,2)}\byai{xy^2(3,0)}\byai{y(3,3)} \\
\byb{y^2(3,0)}\bya{x(0,2)}\bya{y(2,2)}\bya{xy^2(2,0)}\bya{(0,3)} \\
\bya{xy(3,3)}\bybi{x(1,3)}\byai{y^2(3,1)}\bybi{y(4,3)}\byai{x(1,4)} \\
\byai{y^2(2,1)}\byai{xy(1,2)}\byai{(4,1)}\byai{xy^2(3,4)}\bybi{xy(2,3)} \\
\byai{(4,2)}\byai{xy^2(2,4)}\byai{y(3,2)}\byb{y^2(4,1)}\bya{x(1,2)} \\
\bya{y(2,1)}\bya{xy^2(1,4)}\bya{(4,3)}\bya{xy(3,4)}\bybi{x(2,3)} \\
\byai{y^2(4,2)}\bybi{y(4,2)}\byai{x(2,4)}\byai{y^2(3,2)}\byai{xy(1,3)} \\
\byai{(3,1)}\byai{xy^2(2,3)}\bybi{xy(2,4)}\byai{(3,2)}\byai{xy^2(1,3)} \\
\byai{y(3,1)}\byb{y^2(0,2)}\bya{x(2,2)}\bya{y(2,0)}\bya{xy^2(0,3)} \\
\bya{(3,3)}\bya{xy(3,0)}\bybi{x(3,3)}\byai{y^2(0,3)}\bybi{y(4,1)} \\
\byai{x(3,4)}\byai{y^2(4,3)}\byai{xy(1,4)}\byai{(2,1)}\byai{xy^2(1,2)} \\
\bybi{xy(2,0)}\byai{(2,2)}\byai{xy^2(0,2)}\byai{y(3,0)}\byb{y^2(1,3)} \\
\bya{x(3,2)}\bya{y(2,4)}\byb{y^2(2,3)}\bya{x(3,1)}\byb{xy(0,2)} \\
\byai{(3,0)}\byai{xy^2(3,3)}\byai{y(0,3)}\byai{x(2,0)}\byai{y^2(2,2)} \\
\bybi{y(1,4)}\bya{xy^2(4,3)}\bya{(3,4)}\bya{xy(4,1)}\bya{y^2(1,2)} \\
\bya{x(2,1)}\byb{xy(0,1)}\byai{(4,0)}\byai{xy^2(4,4)}\byai{y(0,4)} \\
\byai{x(1,0)}\byai{y^2(1,1)}\bybi{y(1,0)}\bya{xy^2(0,4)}\bya{(4,4)} \\
\bya{xy(4,0)}\bya{y^2(0,1)}\bya{x(1,1)}\byb{xy(0,0)}\byai{(0,0)}
\end{array}$$
%ai,ai,ai,ai,bi,a,a,a,a,a,b,ai,ai,ai,ai,ai,bi,a,a,a,a,a,b,ai,ai,ai,ai,ai,bi,a,a,a,b,a,a,bi,ai,bi,ai,ai,ai,ai,ai,bi,ai,ai,ai,b,a,a,a,a,a,bi,ai,bi,ai,ai,ai,ai,ai,bi,ai,ai,ai,b,a,a,a,a,a,bi,ai,bi,ai,ai,ai,ai,ai,bi,ai,ai,ai,b,a,a,a,a,a,bi,ai,bi,ai,ai,ai,ai,ai,bi,ai,ai,ai,b,a,a,a,a,a,bi,ai,bi,ai,ai,ai,ai,ai,bi,ai,ai,ai,b,a,a,b,a,b,ai,ai,ai,ai,ai,bi,a,a,a,a,a,b,ai,ai,ai,ai,ai,bi,a,a,a,a,a,b,ai
\end{figure}

\begin{subcase}
Assume $\#S = 2$, and $\qtit{S}$ has no element of order\/~$6$.
\end{subcase}
We may assume $S = \{xv,yv'\}$, for some $v,v' \in P$. By passing to a conjugate, we may assume $v = e$. Therefore, we may assume
	$$ S = \{ x, y(1,0)\} .$$
A hamiltonian cycle is given on page~\pageref{x,y(10)}. 

\begin{figure} \label{x,y(10)}
\begin{center}
	$ S = \{ x, y(1,0)\} $ in $G = (\integer_2 \times \integer_3) \ltimes (\integer_5)^2$
\end{center}
$$\begin{array}{cccccccccccccccc}
\qtit{(0,0)}  
\byb {y(1,0)} \byb {y^2(1,1)} \bya {xy^2(4,4)} \bybi {xy(1,2)} \bybi {x(2,0)}  \\
\bya {(3,0)} \byb {y(1,3)} \byb {y^2(3,3)} \bya {xy^2(2,2)} \bybi {xy(1,4)}  \\
\bybi {x(4,0)} \bya {(1,0)} \byb {y(1,1)} \byb {y^2(0,0)} \bya {xy^2(0,0)}  \\
\bybi {xy(1,1)} \bybi {x(1,0)} \bya {(4,0)} \bybi {y^2(2,2)} \bybi {y(1,4)}  \\
\bya {xy(4,1)} \byb {xy^2(0,3)} \byb {x(3,2)} \bya {(2,3)} \byb {y(3,4)}  \\
\byb {y^2(2,4)} \bya {xy^2(3,1)} \bybi {xy(4,3)} \bybi {x(0,2)} \bya {(0,3)}  \\
\byb {y(3,2)} \byb {y^2(4,1)} \bya {xy^2(1,4)} \bybi {xy(4,0)} \bybi {x(2,2)}  \\
\bya {(3,3)} \byb {y(3,0)} \byb {y^2(1,3)} \bya {xy^2(4,2)} \bybi {xy(4,2)}  \\
\bybi {x(4,2)} \bya {(1,3)} \byb {y(3,3)} \byb {y^2(3,0)} \bya {xy^2(2,0)}  \\
\bybi {xy(4,4)} \bybi {x(1,2)} \bya {(4,3)} \bybi {y^2(0,2)} \bybi {y(3,1)}  \\
\bya {xy(2,4)} \byb {xy^2(2,3)} \byb {x(3,4)} \bya {(2,1)} \byb {y(0,1)}  \\
\byb {y^2(0,4)} \bya {xy^2(0,1)} \bybi {xy(2,1)} \bybi {x(0,4)} \bya {(0,1)}  \\
\byb {y(0,4)} \byb {y^2(2,1)} \bya {xy^2(3,4)} \bybi {xy(2,3)} \bybi {x(2,4)}  \\
\bya {(3,1)} \byb {y(0,2)} \byb {y^2(4,3)} \bya {xy^2(1,2)} \bybi {xy(2,0)}  \\
\bybi {x(4,4)} \bya {(1,1)} \byb {y(0,0)} \byb {y^2(1,0)} \bya {xy^2(4,0)}  \\
\bybi {xy(2,2)} \bybi {x(1,4)} \bya {(4,1)} \bybi {y^2(3,2)} \bybi {y(0,3)}  \\
\bya {xy(0,2)} \byb {xy^2(4,3)} \byb {x(3,1)} \bya {(2,4)} \byb {y(2,3)}  \\
\byb {y^2(3,4)} \bya {xy^2(2,1)} \bybi {xy(0,4)} \bybi {x(0,1)} \bya {(0,4)}  \\
\byb {y(2,1)} \byb {y^2(0,1)} \bya {xy^2(0,4)} \bybi {xy(0,1)} \bybi {x(2,1)}  \\
\bya {(3,4)} \byb {y(2,4)} \byb {y^2(2,3)} \bya {xy^2(3,2)} \bybi {xy(0,3)}  \\
\bybi {x(4,1)} \bya {(1,4)} \byb {y(2,2)} \byb {y^2(4,0)} \bya {xy^2(1,0)}  \\
\bybi {xy(0,0)} \bybi {x(1,1)} \bya {(4,4)} \bybi {y^2(1,2)} \bybi {y(2,0)}  \\
\bya {xy(3,0)} \byb {xy^2(1,3)} \byb {x(3,3)} \bya {(2,2)} \byb {y(4,0)}  \\
\byb {y^2(1,4)} \bya {xy^2(4,1)} \bybi {xy(3,2)} \bybi {x(0,3)} \bya {(0,2)}  \\
\byb {y(4,3)} \byb {y^2(3,1)} \bya {xy^2(2,4)} \bybi {xy(3,4)} \bybi {x(2,3)}  \\
\bya {(3,2)} \byb {y(4,1)} \byb {y^2(0,3)} \bya {xy^2(0,2)} \bybi {xy(3,1)}  \\
\bybi {x(4,3)} \bya {(1,2)} \byb {y(4,4)} \byb {y^2(2,0)} \bya {xy^2(3,0)}  \\
\bybi {xy(3,3)} \bybi {x(1,3)} \bya {(4,2)} \bybi {y^2(4,2)} \bybi {y(4,2)}  \\
\bya {xy(1,3)} \byb {xy^2(3,3)} \byb {x(3,0)} \bya {(2,0)} \byb {y(1,2)}  \\
\byb {y^2(4,4)} \bya {xy^2(1,1)} \bybi {xy(1,0)} \bybi {x(0,0)} \bya {(0,0)}
\end{array}$$
%b, b, a, bi, bi, a, b, b, a, bi, bi, a, b, b, a, bi, bi, a, bi, bi, a, b, b, a, b, b, a, bi, bi, a, b, b, a, bi, bi, a, b, b, a, bi, bi, a, b, b, a, bi, bi, a, bi, bi, a, b, b, a, b, b, a, bi, bi, a, b, b, a, bi, bi, a, b, b, a, bi, bi, a, b, b, a, bi, bi, a, bi, bi, a, b, b, a, b, b, a, bi, bi, a, b, b, a, bi, bi, a, b, b, a, bi, bi, a, b, b, a, bi, bi, a, bi, bi, a, b, b, a, b, b, a, bi, bi, a, b, b, a, bi, bi, a, b, b, a, bi, bi, a, b, b, a, bi, bi, a, bi, bi, a, b, b, a, b, b, a, bi, bi, a
\end{figure}



\begin{subcase}
Assume $\#S = 3$.
\end{subcase}
Choose $a,b \in S$, such that $\{a,b\}$ generates $\qtit{G}$. Since $\langle a, b \rangle \neq G$, we may assume, by passing to a conjugate, that $\langle a,b \rangle = \integer_2 \times \integer_3$. Thus, we may assume $a = x$ and $b = y$. Since $S$ is minimal, its third element must belong to~$P$. So we may assume
	$S = \{x, y, (1,0) \} $.
A hamiltonian cycle is given on page~\pageref{x,y,(10)}.
\end{proof}

\begin{figure} \label{x,y,(10)}
\begin{center}
$S = \{x, y, (1,0) \} $ in $G = (\integer_2 \times \integer_3) \ltimes (\integer_5)^2$
\end{center}
$$\begin{array}{cccccccccccccccc}
\qtit{(0,0)}  
\byb {y(0,0)} \bya {xy(0,0)} \byci {xy(4,0)} \bya {y(1,0)} \bybi {(4,4)}  \\
\bya {x(1,1)} \bybi {xy^2(0,4)} \bya {y^2(0,1)} \byc {y^2(1,1)} \bya {xy^2(4,4)}  \\
\byb {x(1,0)} \bya {(4,0)} \byb {y(0,4)} \bya {xy(0,1)} \byci {xy(4,1)}  \\
\bya {y(1,4)} \bybi {(3,4)} \bya {x(2,1)} \bybi {xy^2(4,3)} \bya {y^2(1,2)}  \\
\byci {y^2(0,2)} \bya {xy^2(0,3)} \bybi {xy(3,0)} \bya {y(2,0)} \bybi {(3,3)}  \\
\bya {x(2,2)} \byci {x(1,2)} \bya {(4,3)} \byb {y(2,1)} \bya {xy(3,4)}  \\
\byc {xy(4,4)} \bya {y(1,1)} \bybi {(0,4)} \bya {x(0,1)} \bybi {xy^2(1,0)}  \\
\bya {y^2(4,0)} \byci {y^2(3,0)} \byci {y^2(2,0)} \bya {xy^2(3,0)} \byci {xy^2(2,0)}  \\
\byb {x(0,2)} \bya {(0,3)} \byb {y(2,2)} \bya {xy(3,3)} \byc {xy(4,3)}  \\
\bya {y(1,2)} \bybi {(1,4)} \bya {x(4,1)} \bybi {xy^2(2,1)} \byc {xy^2(3,1)}  \\
\bya {y^2(2,4)} \byc {y^2(3,4)} \byc {y^2(4,4)} \bya {xy^2(1,1)} \bybi {xy(0,4)}  \\
\bya {y(0,1)} \bybi {(1,0)} \bya {x(4,0)} \byci {x(3,0)} \bya {(2,0)}  \\
\byb {y(0,2)} \bya {xy(0,3)} \byb {xy^2(2,2)} \byci {xy^2(1,2)} \bya {y^2(4,3)}  \\
\byci {y^2(3,3)} \byci {y^2(2,3)} \bya {xy^2(3,2)} \byb {x(3,1)} \bya {(2,4)}  \\
\byb {y(1,3)} \bya {xy(4,2)} \byc {xy(0,2)} \bya {y(0,3)} \bybi {(3,0)}  \\
\bya {x(2,0)} \bybi {xy^2(3,3)} \bya {y^2(2,2)} \byc {y^2(3,2)} \byc {y^2(4,2)}  \\
\bya {xy^2(1,3)} \byc {xy^2(2,3)} \bybi {xy(1,3)} \bya {y(4,2)} \bybi {(3,1)}  \\
\bya {x(2,4)} \byci {x(1,4)} \bya {(4,1)} \byb {y(4,3)} \bya {xy(1,2)}  \\
\byb {xy^2(3,4)} \bya {y^2(2,1)} \byc {y^2(3,1)} \byc {y^2(4,1)} \bya {xy^2(1,4)}  \\
\byc {xy^2(2,4)} \bybi {xy(2,3)} \bya {y(3,2)} \bybi {(4,2)} \bya {x(1,3)}  \\
\byci {x(0,3)} \bya {(0,2)} \byb {y(3,3)} \bya {xy(2,2)} \byc {xy(3,2)}  \\
\bya {y(2,3)} \bybi {(1,3)} \bya {x(4,2)} \byci {x(3,2)} \bya {(2,3)}  \\
\byb {y(2,4)} \bya {xy(3,1)} \byb {xy^2(4,2)} \bya {y^2(1,3)} \byci {y^2(0,3)}  \\
\bya {xy^2(0,2)} \bybi {xy(2,0)} \bya {y(3,0)} \bybi {(2,2)} \bya {x(3,3)}  \\
\byci {x(2,3)} \bya {(3,2)} \byb {y(3,1)} \bya {xy(2,4)} \byci {xy(1,4)}  \\
\bya {y(4,1)} \bybi {(2,1)} \bya {x(3,4)} \byc {x(4,4)} \bya {(1,1)}  \\
\byb {y(4,0)} \bya {xy(1,0)} \byb {xy^2(0,1)} \bya {y^2(0,4)} \byc {y^2(1,4)}  \\
\bya {xy^2(4,1)} \byb {x(4,3)} \bya {(1,2)} \byb {y(3,4)} \bya {xy(2,1)}  \\
\byci {xy(1,1)} \bya {y(4,4)} \bybi {(0,1)} \bya {x(0,4)} \bybi {xy^2(4,0)}  \\
\bya {y^2(1,0)} \byci {y^2(0,0)} \bya {xy^2(0,0)} \byb {x(0,0)} \bya {(0,0)}
\end{array}$$
%b, a, ci, a, bi, a, bi, a, c, a, b, a, b, a, ci, a, bi, a, bi, a, ci, a, bi, a, bi, a, ci, a, b, a, c, a, bi, a, bi, a, ci, ci, a, ci, b, a, b, a, c, a, bi, a, bi, c, a, c, c, a, bi, a, bi, a, ci, a, b, a, b, ci, a, ci, ci, a, b, a, b, a, c, a, bi, a, bi, a, c, c, a, c, bi, a, bi, a, ci, a, b, a, b, a, c, c, a, c, bi, a, bi, a, ci, a, b, a, c, a, bi, a, ci, a, b, a, b, a, ci, a, bi, a, bi, a, ci, a, b, a, ci, a, bi, a, c, a, b, a, b, a, c, a, b, a, b, a, ci, a, bi, a, bi, a, ci, a, b, a
\end{figure}





\section{Assume $G/P$ is not abelian}  \label{150-G/PnotabelSect}


\begin{prop}  \label{150-G/Pnotabel}
If $P$ is a noncyclic, normal subgroup of~$G$, and $G/P$ is not abelian, then $\Cay(G;S)$ has a hamiltonian cycle.
\end{prop}

\begin{proof}
We have $G = D_6 \ltimes P$. Write $D_6 = \langle \, f, t \mid f^2 = t^3 = (ft)^2 = e \, \rangle$.

\setcounter{case}{0}

\begin{case}
Assume $t$ centralizes~$P$, and $f$ inverts~$P$.
\end{case}
Then $G = \integer_2 \ltimes ( \integer_3 \times P )$, where $t$ inverts the abelian group $\integer_2 \ltimes ( \integer_3 \times P)$. (In the terminology of \cite[Defn.~2.21]{M2Slovenian-LowOrder}, % still correct reference???
$G$ is of \emph{dihedral type}.)
Since every subgroup of $\integer_3 \times P$ is normal, we may assume $S \cap (\integer_3 \times P) = \emptyset$ (otherwise \fullcref{NormalEasy}{notZ} applies). Then, from the minimality of~$S$, it is not difficult to see that $\#S \le 3$. So the argument in \cite{AlspachZhang-CubicDihedral} provides a hamiltonian cycle in $\Cay(G;S)$.



\begin{case}
Assume $t$ centralizes~$P$, and $f$ does not invert~$P$.
\end{case}
Then 
	$G = D_{6p} \times \integer_p$.
Let $T$ be the group of rotations in~$D_{6p}$.

Some element of~$S$ projects to a reflection in~$D_{6p}$. We may assume its projection to~$\integer_p$ is trivial (otherwise \cref{DoubleEdge} applies). Thus, by replacing it with a conjugate, we may assume $f \in S$.

Some element $c$ of~$S$ projects nontrivially to~$\integer_p$. From the preceding paragraph, we may assume $c \in T \times \integer_p$; write $c = t_0 z$ with $t_0 \in T$ and $\langle z \rangle = \integer_p$. Note that $t_0$ is nontrivial (otherwise \fullcref{NormalEasy}{Z} applies). 

\begin{subcase}
Assume $\langle t_0 \rangle \neq T$. 
\end{subcase}
Then $\langle f,c \rangle \neq G$, so there exists $s \in S \smallsetminus \{f,c\}$.
We may assume $s \notin T \times \integer_p$; otherwise \cref{HamConnInSubgrp} applies. Thus, the projection of~$s$ to~$D_{6p}$ is a reflection, so we may assume $s \in D_{6p}$ (otherwise \cref{DoubleEdge} applies). Furthermore, we may assume $|fs|$ is not prime (otherwise \cref{DoubleEdge} applies), so $|fs| = 3p$. Then $(f,c^{p-1},s,c^{p-1})^{3p}$ is a hamiltonian cycle in $\Cay(G;S)$.
	
\begin{subcase}
Assume $\langle t_0 \rangle = T$. 
\end{subcase}
Then 
		$(c^{3p-1},f)^2$ is a hamiltonian cycle in $\Cay(G/\integer_p;S)$. Its endpoint in~$G$ is 
	$$ (c^{3p-1}f)^2 = \bigl( (t_0z)^{3p-1}f \bigr)^2 = z^{2(3p-1)} ,$$
which generates $\integer_p$, so \cref{FGL} provides a hamiltonian cycle in $\Cay(G;S)$.



\begin{case}
Assume $t$ does not centralize~$P$.
\end{case}
Now, since $f$ inverts~$t$, it is clear that the action of~$f$ is not in the center of $\Aut(P)$; so $f$ neither centralizes nor inverts~$P$. Then, since $f^2 = e$, we may choose a basis so that 
	$$ \text{$f$ acts on~$P$  via multiplication on the right by the matrix 
	$J = \begin{bmatrix} 1 & 0 \\ 0 & -1 \end{bmatrix} $.} $$
Now, let $[\alpha_1,\alpha_2] = [1,0]^t$. Multiplying the second basis vector by a scalar, we may assume $\alpha_2 = 1$. Since $f$ inverts~$t$, we must have $[\alpha_1,-1]^t = [1,0]$. Then, since $t^3 = e$, we must have $[\alpha_1,1]^t = [\alpha_1,-1]$. Solving the resulting linear equations leads to the conclusion that 
	$$ \text{$t$ acts on~$P$  via multiplication on the right by the matrix 
	$C = \begin{bmatrix} -1/2 & 1 \\ -3/4 & -1/2 \end{bmatrix}
	= \begin{bmatrix} 2 & 1 \\ 3 & 2 \end{bmatrix}$} $$
(since the coordinates of vectors in $P = (\integer_5)^2$ are taken modulo~$5$).

Now we find the possible generating sets. 
Let $\qtit{\phantom{x}}$ be the natural homomorphism from~$G$ to $G/P$. Since $G/P \iso D_6$, we may choose $a,b \in S$, such that $\{a,b\}$ generates $G/P$. Then, since $t$ acts irreducibly on~$P$, it is clear that $\#S \le 3$.

Note that 
	\begin{align*}
	\begin{bmatrix} 1 & 0 \end{bmatrix} J &= \begin{bmatrix} 1 & 0 \end{bmatrix} , \\
	\begin{bmatrix} 0 & 1 \end{bmatrix} J &= -\begin{bmatrix} 0 & 1 \end{bmatrix} ,\\
	\begin{bmatrix} 1&2 \end{bmatrix} J C &= \begin{bmatrix} 1 & 2 \end{bmatrix} , \\
	\intertext{and}
	\begin{bmatrix} 1&1 \end{bmatrix} JC &= - \begin{bmatrix} 1 & 1 \end{bmatrix} 
	. \end{align*}

We may assume $\qtit{a} = f$. 

\begin{subcase}
Assume $\#S = 2$.
\end{subcase}

\begin{subsubcase}
Assume $\qtit{b}$ is a rotation.
\end{subsubcase}
By passing to a conjugate, we may assume $b = t$.

We have $a = fv$, for some nontrivial $v \in P$. After multiplying $v$ by a nonzero scalar, and perhaps conjugating by~$f$, we may assume 
	$$v \in \{(1,0), (1,1), (1,2), (0,1) \} .$$
Hamiltonian cycles for the resulting generating sets can be found on pages~\pageref{fInvertst+tNotCent-b=t-10}, \pageref{fInvertst+tNotCent-b=t-11}, \pageref{fInvertst+tNotCent-b=t-12}, and~\pageref{fInvertst+tNotCent-b=t-01}.

\begin{figure} \label{fInvertst+tNotCent-b=t-10}
\begin{center}
\text{$f$ inverts~$t$, $t$ is nontrivial on~$P$, and $S = \{f(1,0), t\}$}
\end{center}
$$\begin{array}{cccccccccccccccc}
\qtit{(0,0)}
\byai{f(4,0)}\byai{(3,0)}\byai{f(2,0)}\byai{(1,0)}\byai{f(0,0)} \\
\byai{(4,0)}\byb{t(3,4)}\byb{t^2(3,1)}\byai{ft(2,4)}\byb{ft^2(1,0)} \\
\byai{t(0,0)}\byai{ft^2(4,0)}\byb{f(3,4)}\byai{(2,1)}\byai{f(1,4)} \\
\byai{(0,1)}\byai{f(4,4)}\byai{(3,1)}\byai{f(2,4)}\byai{(1,1)} \\
\byai{f(0,4)}\byai{(4,1)}\byb{t(1,1)}\bya{ft^2(2,4)}\bya{t(3,1)} \\
\bya{ft^2(4,4)}\bya{t(0,1)}\bya{ft^2(1,4)}\bybi{ft(0,2)}\byai{t^2(4,3)} \\
\bybi{t(4,2)}\byai{ft^2(3,3)}\byai{t(2,2)}\byai{ft^2(1,3)}\byai{t(0,2)} \\
\bybi{(4,4)}\bya{f(0,1)}\bya{(1,4)}\bya{f(2,1)}\bya{(3,4)} \\
\bya{f(4,1)}\bya{(0,4)}\bya{f(1,1)}\bya{(2,4)}\bya{f(3,1)} \\
\bybi{ft^2(3,4)}\byai{t(2,1)}\byb{t^2(2,4)}\bya{ft(3,1)}\bya{t^2(4,4)} \\
\bybi{t(1,4)}\bya{ft^2(2,1)}\bybi{ft(1,0)}\byai{t^2(0,0)}\byai{ft(4,0)} \\
\byai{t^2(3,0)}\byai{ft(2,0)}\byai{t^2(1,0)}\byai{ft(0,0)}\byai{t^2(4,0)} \\
\byai{ft(3,0)}\byai{t^2(2,0)}\bybi{t(4,3)}\bybi{(4,2)}\bya{f(0,3)} \\
\bya{(1,2)}\bya{f(2,3)}\bya{(3,2)}\bya{f(4,3)}\bya{(0,2)} \\
\bya{f(1,3)}\bya{(2,2)}\bya{f(3,3)}\bybi{ft^2(2,3)}\byai{t(1,2)} \\
\byai{ft^2(0,3)}\bybi{ft(1,1)}\byai{t^2(0,4)}\byai{ft(4,1)}\byai{t^2(3,4)} \\
\byai{ft(2,1)}\byai{t^2(1,4)}\byai{ft(0,1)}\byb{ft^2(3,2)}\byai{t(2,3)} \\
\byb{t^2(3,3)}\byai{ft(2,2)}\byai{t^2(1,3)}\bybi{t(3,0)}\byai{ft^2(2,0)} \\
\byai{t(1,0)}\byai{ft^2(0,0)}\byai{t(4,0)}\byai{ft^2(3,0)}\byai{t(2,0)} \\
\bybi{(4,3)}\bya{f(0,2)}\bya{(1,3)}\bya{f(2,2)}\bya{(3,3)} \\
\bya{f(4,2)}\bya{(0,3)}\bya{f(1,2)}\bya{(2,3)}\bya{f(3,2)} \\
\bybi{ft^2(0,1)}\byai{t(4,4)}\byai{ft^2(3,1)}\byai{t(2,4)}\byai{ft^2(1,1)} \\
\byai{t(0,4)}\byai{ft^2(4,1)}\bybi{ft(0,3)}\byai{t^2(4,2)}\byai{ft(3,3)} \\
\byb{ft^2(0,4)}\byai{t(4,1)}\byb{t^2(1,1)}\byai{ft(0,4)}\byai{t^2(4,1)} \\
\byai{ft(3,4)}\byai{t^2(2,1)}\byai{ft(1,4)}\byai{t^2(0,1)}\byai{ft(4,4)} \\
\byb{ft^2(0,2)}\bya{t(1,3)}\byb{t^2(1,2)}\bya{ft(2,3)}\bya{t^2(3,2)} \\
\bya{ft(4,3)}\bya{t^2(0,2)}\bya{ft(1,3)}\bya{t^2(2,2)}\bybi{t(3,2)} \\
\bya{ft^2(4,3)}\bybi{ft(4,2)}\bya{t^2(0,3)}\bya{ft(1,2)}\bya{t^2(2,3)} \\
\bya{ft(3,2)}\byb{ft^2(2,2)}\bya{t(3,3)}\bya{ft^2(4,2)}\bya{t(0,3)} \\
\bya{ft^2(1,2)}\byb{f(3,0)}\byai{(2,0)}\byai{f(1,0)}\byai{(0,0)}
\end{array} $$
%ai,ai,ai,ai,ai,ai,b,b,ai,b,ai,ai,b,ai,ai,ai,ai,ai,ai,ai,ai,ai,b,a,a,a,a,a,bi,ai,bi,ai,ai,ai,ai,bi,a,a,a,a,a,a,a,a,a,bi,ai,b,a,a,bi,a,bi,ai,ai,ai,ai,ai,ai,ai,ai,ai,bi,bi,a,a,a,a,a,a,a,a,a,bi,ai,ai,bi,ai,ai,ai,ai,ai,ai,b,ai,b,ai,ai,bi,ai,ai,ai,ai,ai,ai,bi,a,a,a,a,a,a,a,a,a,bi,ai,ai,ai,ai,ai,ai,bi,ai,ai,b,ai,b,ai,ai,ai,ai,ai,ai,ai,b,a,b,a,a,a,a,a,a,bi,a,bi,a,a,a,a,b,a,a,a,a,b,ai,ai,ai
\end{figure}

\begin{figure} \label{fInvertst+tNotCent-b=t-11}
\begin{center}
\text{$f$ inverts~$t$, $t$ is nontrivial on~$P$, and $S = \{f(1,1), t\}$}
\end{center}
$$\begin{array}{cccccccccccccccc}
\qtit{(0,0)}
\bybi{t^2(0,0)}\bya{ft(1,1)}\bybi{f(4,1)}\bybi{ft^2(0,3)}\byai{t(4,3)} \\
\bybi{(4,2)}\bybi{t^2(2,0)}\bya{ft(3,1)}\bybi{f(3,4)}\bybi{ft^2(4,0)} \\
\byai{t(3,1)}\bybi{(3,4)}\bybi{t^2(4,0)}\bya{ft(0,1)}\bybi{f(2,2)} \\
\bybi{ft^2(3,2)}\bya{t(4,4)}\bybi{(1,4)}\bybi{t^2(0,2)}\bya{ft(1,4)} \\
\bybi{f(0,2)}\bybi{ft^2(4,4)}\byai{t(3,2)}\bybi{(0,1)}\bybi{t^2(2,2)} \\
\bya{ft(3,4)}\bybi{f(4,0)}\bybi{ft^2(3,1)}\byai{t(2,0)}\bybi{(4,3)} \\
\bybi{t^2(4,2)}\bya{ft(0,4)}\bybi{f(3,3)}\bybi{ft^2(2,3)}\byai{t(1,3)} \\
\bybi{(3,0)}\bybi{t^2(1,2)}\bya{ft(2,4)}\bybi{f(2,1)}\bybi{ft^2(1,0)} \\
\byai{t(0,1)}\bybi{(2,2)}\bybi{t^2(3,2)}\bya{ft(4,4)}\bybi{f(1,4)} \\
\bybi{ft^2(0,2)}\bya{t(1,4)}\bybi{(0,2)}\bybi{t^2(4,4)}\bya{ft(0,2)} \\
\bybi{f(4,4)}\bybi{ft^2(1,4)}\byai{t(0,2)}\bybi{(4,4)}\bybi{t^2(1,4)} \\
\bya{ft(2,2)}\bybi{f(3,2)}\bybi{ft^2(0,1)}\byai{t(4,0)}\bybi{(3,1)} \\
\bybi{t^2(3,4)}\bya{ft(4,2)}\bybi{f(2,0)}\bybi{ft^2(4,3)}\byai{t(3,3)} \\
\bybi{(2,3)}\bybi{t^2(0,4)}\bya{ft(1,2)}\bybi{f(1,3)}\bybi{ft^2(3,0)} \\
\byai{t(2,1)}\bybi{(1,0)}\bybi{t^2(2,4)}\bya{ft(3,2)}\bybi{f(0,1)} \\
\bybi{ft^2(2,2)}\bya{t(3,4)}\bybi{(4,0)}\bybi{t^2(3,1)}\bya{ft(4,0)} \\
\bybi{f(3,1)}\bybi{ft^2(3,4)}\byai{t(2,2)}\bybi{(3,2)}\bybi{t^2(0,1)} \\
\bya{ft(1,0)}\bybi{f(2,4)}\bybi{ft^2(2,1)}\byai{t(1,0)}\bybi{(2,4)} \\
\bybi{t^2(2,1)}\bya{ft(3,0)}\bybi{f(1,2)}\bybi{ft^2(1,3)}\byai{t(0,3)} \\
\bybi{(1,1)}\bybi{t^2(4,1)}\bya{ft(0,0)}\bybi{f(0,0)}\bybi{ft^2(0,0)} \\
\byai{t(4,1)}\bybi{(0,3)}\bybi{t^2(1,1)}\bya{ft(2,0)}\bybi{f(4,3)} \\
\bybi{ft^2(4,2)}\bya{t(0,4)}\bybi{(3,3)}\bybi{t^2(2,3)}\bya{ft(3,3)} \\
\bybi{f(2,3)}\bybi{ft^2(0,4)}\byai{t(4,2)}\bybi{(2,0)}\bybi{t^2(4,3)} \\
\bya{ft(0,3)}\bybi{f(1,1)}\bybi{ft^2(4,1)}\byai{t(3,0)}\bybi{(1,2)} \\
\bybi{t^2(1,3)}\bya{ft(2,3)}\bybi{f(0,4)}\bybi{ft^2(3,3)}\byai{t(2,3)} \\
\bybi{(0,4)}\bybi{t^2(3,3)}\bya{ft(4,3)}\bybi{f(4,2)}\bybi{ft^2(2,0)} \\
\byai{t(1,1)}\bybi{(4,1)}\bybi{t^2(0,3)}\bya{ft(1,3)}\bybi{f(3,0)} \\
\bybi{ft^2(1,2)}\bya{t(2,4)}\bybi{(2,1)}\bybi{t^2(1,0)}\bya{ft(2,1)} \\
\bybi{f(1,0)}\bybi{ft^2(2,4)}\byai{t(1,2)}\bybi{(1,3)}\bybi{t^2(3,0)} \\
\bya{ft(4,1)}\bybi{f(0,3)}\bybi{ft^2(1,1)}\byai{t(0,0)}\bybi{(0,0)}
\end{array} $$
%bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,a,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,a,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,a,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,a,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,a,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi
\end{figure}

\begin{figure} \label{fInvertst+tNotCent-b=t-12}
\begin{center}
\text{$f$ inverts~$t$, $t$ is nontrivial on~$P$, and $S = \{f(1,2), t\}$}
\end{center}
$$\begin{array}{cccccccccccccccc}
\qtit{(0,0)}
\bybi{t^2(0,0)}\bya{ft(1,2)}\bybi{f(1,3)}\bybi{ft^2(3,0)}\byai{t(2,2)} \\
\bybi{(3,2)}\bybi{t^2(0,1)}\bya{ft(1,1)}\bybi{f(4,1)}\bybi{ft^2(0,3)} \\
\byai{t(4,4)}\bybi{(1,4)}\bybi{t^2(0,2)}\bya{ft(1,0)}\bybi{f(2,4)} \\
\bybi{ft^2(2,1)}\byai{t(1,1)}\bybi{(4,1)}\bybi{t^2(0,3)}\bya{ft(1,4)} \\
\bybi{f(0,2)}\bybi{ft^2(4,4)}\byai{t(3,3)}\bybi{(2,3)}\bybi{t^2(0,4)} \\
\byai{ft(4,3)}\bybi{f(4,2)}\bybi{ft^2(2,0)}\byai{t(1,2)}\bybi{(1,3)} \\
\bybi{t^2(3,0)}\bya{ft(4,2)}\bybi{f(2,0)}\bybi{ft^2(4,3)}\byai{t(3,4)} \\
\bybi{(4,0)}\bybi{t^2(3,1)}\bya{ft(4,1)}\bybi{f(0,3)}\bybi{ft^2(1,1)} \\
\byai{t(0,1)}\bybi{(2,2)}\bybi{t^2(3,2)}\bya{ft(4,0)}\bybi{f(3,1)} \\
\bybi{ft^2(3,4)}\byai{t(2,3)}\bybi{(0,4)}\bybi{t^2(3,3)}\bya{ft(4,4)} \\
\bybi{f(1,4)}\bybi{ft^2(0,2)}\byai{t(4,0)}\bybi{(3,1)}\bybi{t^2(3,4)} \\
\byai{ft(2,3)}\bybi{f(0,4)}\bybi{ft^2(3,3)}\byai{t(2,4)}\bybi{(2,1)} \\
\bybi{t^2(1,0)}\bya{ft(2,2)}\bybi{f(3,2)}\bybi{ft^2(0,1)}\byai{t(4,1)} \\
\bybi{(0,3)}\bybi{t^2(1,1)}\bya{ft(2,1)}\bybi{f(1,0)}\bybi{ft^2(2,4)} \\
\byai{t(1,3)}\bybi{(3,0)}\bybi{t^2(1,2)}\bya{ft(2,0)}\bybi{f(4,3)} \\
\bybi{ft^2(4,2)}\byai{t(3,0)}\bybi{(1,2)}\bybi{t^2(1,3)}\bya{ft(2,4)} \\
\bybi{f(2,1)}\bybi{ft^2(1,0)}\byai{t(0,2)}\bybi{(4,4)}\bybi{t^2(1,4)} \\
\byai{ft(0,3)}\bybi{f(1,1)}\bybi{ft^2(4,1)}\byai{t(3,1)}\bybi{(3,4)} \\
\bybi{t^2(4,0)}\bya{ft(0,2)}\bybi{f(4,4)}\bybi{ft^2(1,4)}\byai{t(0,3)} \\
\bybi{(1,1)}\bybi{t^2(4,1)}\bya{ft(0,1)}\bybi{f(2,2)}\bybi{ft^2(3,2)} \\
\byai{t(2,0)}\bybi{(4,3)}\bybi{t^2(4,2)}\bya{ft(0,0)}\bybi{f(0,0)} \\
\bybi{ft^2(0,0)}\byai{t(4,2)}\bybi{(2,0)}\bybi{t^2(4,3)}\bya{ft(0,4)} \\
\bybi{f(3,3)}\bybi{ft^2(2,3)}\byai{t(1,4)}\bybi{(0,2)}\bybi{t^2(4,4)} \\
\byai{ft(3,3)}\bybi{f(2,3)}\bybi{ft^2(0,4)}\byai{t(4,3)}\bybi{(4,2)} \\
\bybi{t^2(2,0)}\bya{ft(3,2)}\bybi{f(0,1)}\bybi{ft^2(2,2)}\byai{t(1,0)} \\
\bybi{(2,4)}\bybi{t^2(2,1)}\bya{ft(3,1)}\bybi{f(3,4)}\bybi{ft^2(4,0)} \\
\byai{t(3,2)}\bybi{(0,1)}\bybi{t^2(2,2)}\bya{ft(3,0)}\bybi{f(1,2)} \\
\bybi{ft^2(1,3)}\byai{t(0,4)}\bybi{(3,3)}\bybi{t^2(2,3)}\bya{ft(3,4)} \\
\bybi{f(4,0)}\bybi{ft^2(3,1)}\byai{t(2,1)}\bybi{(1,0)}\bybi{t^2(2,4)} \\
\byai{ft(1,3)}\bybi{f(3,0)}\bybi{ft^2(1,2)}\byai{t(0,0)}\bybi{(0,0)}
\end{array} $$
%bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,ai,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,ai,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,ai,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,ai,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,a,bi,bi,ai,bi,bi,ai,bi,bi,ai,bi
\end{figure}

\begin{figure} \label{fInvertst+tNotCent-b=t-01}
\begin{center}
\text{$f$ inverts~$t$, $t$ is nontrivial on~$P$, and $S = \{f(0,1), t\}$}
\end{center}
$$\begin{array}{cccccccccccccccc}
\qtit{(0,0)}
\byb{t(0,0)}\byb{t^2(0,0)}\bya{ft(0,1)}\byb{ft^2(3,2)}\byb{f(2,2)} \\
\bya{(2,4)}\bybi{t^2(2,1)}\bybi{t(1,0)}\bya{ft^2(1,1)}\bybi{ft(4,1)} \\
\bybi{f(0,3)}\bya{(0,3)}\byb{t(4,1)}\byb{t^2(1,1)}\bya{ft(1,0)} \\
\byb{ft^2(2,1)}\byb{f(2,4)}\bya{(2,2)}\byb{t(0,1)}\byb{t^2(3,2)} \\
\bya{ft(3,4)}\byb{ft^2(3,1)}\byb{f(4,0)}\bya{(4,1)}\bybi{t^2(0,3)} \\
\bybi{t(1,1)}\bya{ft^2(1,0)}\byb{f(2,1)}\byb{ft(2,4)}\bya{t^2(2,2)} \\
\bybi{t(3,2)}\bybi{(0,1)}\bya{f(0,0)}\bybi{ft^2(0,0)}\bybi{ft(0,0)} \\
\bya{t^2(0,1)}\bybi{t(2,2)}\bybi{(3,2)}\bya{f(3,4)}\bybi{ft^2(4,0)} \\
\bybi{ft(3,1)}\bya{t^2(3,0)}\byb{(1,3)}\byb{t(1,2)}\bya{ft^2(1,4)} \\
\byb{f(4,4)}\byb{ft(0,2)}\bya{t^2(0,4)}\bybi{t(3,3)}\bybi{(2,3)} \\
\bya{f(2,3)}\bybi{ft^2(0,4)}\bybi{ft(3,3)}\bya{t^2(3,3)}\bybi{t(2,3)} \\
\bybi{(0,4)}\bya{f(0,2)}\byb{ft(1,4)}\byb{ft^2(4,4)}\bya{t(4,2)} \\
\bybi{(2,0)}\bybi{t^2(4,3)}\bya{ft(4,3)}\byb{ft^2(2,0)}\byb{f(4,2)} \\
\bya{(4,4)}\byb{t(0,2)}\byb{t^2(1,4)}\bya{ft(1,2)}\bybi{f(1,3)} \\
\bybi{ft^2(3,0)}\bya{t(3,1)}\byb{t^2(4,0)}\byb{(3,4)}\bya{f(3,2)} \\
\bybi{ft^2(0,1)}\bybi{ft(2,2)}\bya{t^2(2,4)}\bybi{t(2,1)}\bybi{(1,0)} \\
\bya{f(1,1)}\byb{ft(0,3)}\byb{ft^2(4,1)}\bya{t(4,0)}\byb{t^2(3,4)} \\
\byb{(3,1)}\bya{f(3,0)}\bybi{ft^2(1,2)}\bybi{ft(1,3)}\bya{t^2(1,3)} \\
\bybi{t(3,0)}\bybi{(1,2)}\bya{f(1,4)}\bybi{ft^2(0,2)}\bybi{ft(4,4)} \\
\bya{t^2(4,2)}\bybi{t(2,0)}\bybi{(4,3)}\bya{f(4,3)}\byb{ft(2,0)} \\
\byb{ft^2(4,2)}\bya{t(4,4)}\bybi{(1,4)}\bybi{t^2(0,2)}\bya{ft(0,4)} \\
\byb{ft^2(2,3)}\byb{f(3,3)}\bya{(3,3)}\byb{t(0,4)}\byb{t^2(2,3)} \\
\bya{ft(2,3)}\byb{ft^2(3,3)}\byb{f(0,4)}\bya{(0,2)}\byb{t(1,4)} \\
\byb{t^2(4,4)}\bya{ft(4,2)}\bybi{f(2,0)}\bybi{ft^2(4,3)}\bya{t(4,3)} \\
\bybi{(4,2)}\bybi{t^2(2,0)}\bya{ft(2,1)}\byb{ft^2(2,4)}\byb{f(1,0)} \\
\bya{(1,1)}\byb{t(0,3)}\byb{t^2(4,1)}\bya{ft(4,0)}\byb{ft^2(3,4)} \\
\byb{f(3,1)}\bya{(3,0)}\bybi{t^2(1,2)}\bybi{t(1,3)}\bya{ft^2(1,3)} \\
\byb{f(1,2)}\byb{ft(3,0)}\bya{t^2(3,1)}\bybi{t(3,4)}\bybi{(4,0)} \\
\bya{f(4,1)}\bybi{ft^2(0,3)}\bybi{ft(1,1)}\bya{t^2(1,0)}\byb{(2,1)} \\
\byb{t(2,4)}\bya{ft^2(2,2)}\bybi{ft(3,2)}\bybi{f(0,1)}\bya{(0,0)}
\end{array} $$
%b,b,a,b,b,a,bi,bi,a,bi,bi,a,b,b,a,b,b,a,b,b,a,b,b,a,bi,bi,a,b,b,a,bi,bi,a,bi,bi,a,bi,bi,a,bi,bi,a,b,b,a,b,b,a,bi,bi,a,bi,bi,a,bi,bi,a,b,b,a,bi,bi,a,b,b,a,b,b,a,bi,bi,a,b,b,a,bi,bi,a,bi,bi,a,b,b,a,b,b,a,bi,bi,a,bi,bi,a,bi,bi,a,bi,bi,a,b,b,a,bi,bi,a,b,b,a,b,b,a,b,b,a,b,b,a,bi,bi,a,bi,bi,a,b,b,a,b,b,a,b,b,a,bi,bi,a,b,b,a,bi,bi,a,bi,bi,a,b,b,a,bi,bi,a
\end{figure}

\begin{subsubcase}
Assume $\qtit{b}$ is a reflection.
\end{subsubcase}
We may assume $b = ftv_2$, for some $v_2 \in P$. 
Replacing $a$ by a conjugate, we may assume $a = f v_1$, where $v_1 \in C_P(f)$.
Then, conjugating by an element of $C_P(a)$, we may assume $v_2 \in C_P(b)$. Since $\langle a,b \rangle = G$, we know that $v_1$ and~$v_2$ are not both trivial, so we may assume $v_1 \neq (0,0)$. Then, multiplying by a scalar, we may assume $v_1 = (1,0)$. And $v_2$ is a scalar multiple of $(1,2)$.  We may assume the scalar is in $\{0,1,2\}$, by replacing $b$ with its inverse if necessary. So 
	$$ \text{$S = \{f(1,0), ft(\lambda,2\lambda)\}$, for some $\lambda \in \{0,1,2\}$.} $$
Hamiltonian cycles for the three values of~$\lambda$ are given on pages \pageref{fInvertst+tNotCent-lambda=0}, \pageref{fInvertst+tNotCent-lambda=1}, and~\pageref{fInvertst+tNotCent-lambda=2}.

\begin{figure} \label{fInvertst+tNotCent-lambda=0}
\begin{center}
\text{$f$ inverts~$t$, $t$ is nontrivial on~$P$, and $S = \{f(1,0), ft(\lambda,2\lambda)\}$ with $\lambda = 0$}
\end{center}
$$\begin{array}{cccccccccccccccc}
\qtit{(0,0)}
\byai{f(4,0)}\byai{(3,0)}\byai{f(2,0)}\byai{(1,0)}\byai{f(0,0)} \\
\byai{(4,0)}\byb{ft(3,4)}\byai{t^2(2,1)}\byai{ft(1,4)}\byai{t^2(0,1)} \\
\byai{ft(4,4)}\byai{t^2(3,1)}\byai{ft(2,4)}\byai{t^2(1,1)}\byai{ft(0,4)} \\
\byai{t^2(4,1)}\byb{ft^2(0,2)}\byai{t(4,3)}\byai{ft^2(3,2)}\byai{t(2,3)} \\
\byai{ft^2(1,2)}\byai{t(0,3)}\byai{ft^2(4,2)}\byai{t(3,3)}\byb{f(2,2)} \\
\byai{(1,3)}\byai{f(0,2)}\byai{(4,3)}\byb{ft(4,3)}\byai{t^2(3,2)} \\
\byai{ft(2,3)}\byai{t^2(1,2)}\byai{ft(0,3)}\byai{t^2(4,2)}\byai{ft(3,3)} \\
\byai{t^2(2,2)}\byai{ft(1,3)}\byai{t^2(0,2)}\byb{ft^2(4,1)}\byai{t(3,4)} \\
\byai{ft^2(2,1)}\byai{t(1,4)}\byai{ft^2(0,1)}\byai{t(4,4)}\byai{ft^2(3,1)} \\
\byai{t(2,4)}\byai{ft^2(1,1)}\byai{t(0,4)}\byb{f(3,2)}\byai{(2,3)} \\
\byai{f(1,2)}\byai{(0,3)}\byai{f(4,2)}\byai{(3,3)}\byb{ft(2,2)} \\
\byai{t^2(1,3)}\byb{ft^2(3,0)}\byai{t(2,0)}\byai{ft^2(1,0)}\byai{t(0,0)} \\
\byai{ft^2(4,0)}\byai{t(3,0)}\byai{ft^2(2,0)}\byai{t(1,0)}\byb{f(2,1)} \\
\byai{(1,4)}\byai{f(0,1)}\byai{(4,4)}\byb{ft(1,1)}\byai{t^2(0,4)} \\
\byai{ft(4,1)}\byai{t^2(3,4)}\byai{ft(2,1)}\byai{t^2(1,4)}\byai{ft(0,1)} \\
\byai{t^2(4,4)}\byai{ft(3,1)}\byai{t^2(2,4)}\byb{ft^2(2,4)}\byai{t(1,1)} \\
\byai{ft^2(0,4)}\byai{t(4,1)}\byai{ft^2(3,4)}\byai{t(2,1)}\byai{ft^2(1,4)} \\
\byai{t(0,1)}\byai{ft^2(4,4)}\byai{t(3,1)}\byb{f(3,1)}\byai{(2,4)} \\
\byai{f(1,1)}\byai{(0,4)}\byai{f(4,1)}\byai{(3,4)}\byb{ft(4,0)} \\
\byai{t^2(3,0)}\byb{ft^2(1,3)}\byai{t(0,2)}\byai{ft^2(4,3)}\byai{t(3,2)} \\
\byai{ft^2(2,3)}\byai{t(1,2)}\byai{ft^2(0,3)}\byai{t(4,2)}\byai{ft^2(3,3)} \\
\byai{t(2,2)}\byb{f(3,3)}\byai{(2,2)}\byai{f(1,3)}\byai{(0,2)} \\
\byai{f(4,3)}\byai{(3,2)}\byai{f(2,3)}\byai{(1,2)}\byai{f(0,3)} \\
\byai{(4,2)}\byb{ft(2,0)}\byai{t^2(1,0)}\byai{ft(0,0)}\byai{t^2(4,0)} \\
\byai{ft(3,0)}\byai{t^2(2,0)}\byai{ft(1,0)}\byai{t^2(0,0)}\byb{ft^2(0,0)} \\
\byai{t(4,0)}\byb{f(3,4)}\byai{(2,1)}\byai{f(1,4)}\byai{(0,1)} \\
\byai{f(4,4)}\byai{(3,1)}\byai{f(2,4)}\byai{(1,1)}\byai{f(0,4)} \\
\byai{(4,1)}\byb{ft(0,2)}\byai{t^2(4,3)}\byai{ft(3,2)}\byai{t^2(2,3)} \\
\byai{ft(1,2)}\byai{t^2(0,3)}\byai{ft(4,2)}\byai{t^2(3,3)}\byb{ft^2(2,2)} \\
\byai{t(1,3)}\byb{f(3,0)}\byai{(2,0)}\byai{f(1,0)}\byai{(0,0)}
\end{array} $$
%ai,ai,ai,ai,ai,ai,b,ai,ai,ai,ai,ai,ai,ai,ai,ai,b,ai,ai,ai,ai,ai,ai,ai,b,ai,ai,ai,b,ai,ai,ai,ai,ai,ai,ai,ai,ai,b,ai,ai,ai,ai,ai,ai,ai,ai,ai,b,ai,ai,ai,ai,ai,b,ai,b,ai,ai,ai,ai,ai,ai,ai,b,ai,ai,ai,b,ai,ai,ai,ai,ai,ai,ai,ai,ai,b,ai,ai,ai,ai,ai,ai,ai,ai,ai,b,ai,ai,ai,ai,ai,b,ai,b,ai,ai,ai,ai,ai,ai,ai,ai,ai,b,ai,ai,ai,ai,ai,ai,ai,ai,ai,b,ai,ai,ai,ai,ai,ai,ai,b,ai,b,ai,ai,ai,ai,ai,ai,ai,ai,ai,b,ai,ai,ai,ai,ai,ai,ai,b,ai,b,ai,ai,ai
\end{figure}

\begin{figure} \label{fInvertst+tNotCent-lambda=1}
\begin{center}
\text{$f$ inverts~$t$, $t$ is nontrivial on~$P$, and $S = \{f(1,0), ft(\lambda,2\lambda)\}$ with $\lambda = 1$}
\end{center}
$$\begin{array}{cccccccccccccccc}
\qtit{(0,0)}
\byai{f(4,0)}\byai{(3,0)}\byai{f(2,0)}\byai{(1,0)}\byai{f(0,0)} \\
\byai{(4,0)}\byb{ft(4,1)}\bya{t^2(0,4)}\bya{ft(1,1)}\bya{t^2(2,4)} \\
\bya{ft(3,1)}\bya{t^2(4,4)}\bya{ft(0,1)}\bya{t^2(1,4)}\bya{ft(2,1)} \\
\bya{t^2(3,4)}\byb{ft^2(0,2)}\bya{t(1,3)}\bya{ft^2(2,2)}\bya{t(3,3)} \\
\bya{ft^2(4,2)}\bya{t(0,3)}\bya{ft^2(1,2)}\bya{t(2,3)}\bya{ft^2(3,2)} \\
\bya{t(4,3)}\bybi{f(3,1)}\byai{(2,4)}\byai{f(1,1)}\byai{(0,4)} \\
\byai{f(4,1)}\byai{(3,4)}\byai{f(2,1)}\byai{(1,4)}\byai{f(0,1)} \\
\byai{(4,4)}\byb{ft(2,3)}\bya{t^2(3,2)}\bya{ft(4,3)}\bya{t^2(0,2)} \\
\bya{ft(1,3)}\bya{t^2(2,2)}\bya{ft(3,3)}\bya{t^2(4,2)}\bya{ft(0,3)} \\
\bya{t^2(1,2)}\byb{ft^2(2,4)}\bya{t(3,1)}\bya{ft^2(4,4)}\bya{t(0,1)} \\
\bya{ft^2(1,4)}\bya{t(2,1)}\bya{ft^2(3,4)}\bya{t(4,1)}\bya{ft^2(0,4)} \\
\bya{t(1,1)}\bybi{f(3,2)}\byai{(2,3)}\byai{f(1,2)}\byai{(0,3)} \\
\byai{f(4,2)}\byai{(3,3)}\byai{f(2,2)}\byai{(1,3)}\byai{f(0,2)} \\
\byai{(4,3)}\byb{ft(0,0)}\bya{t^2(1,0)}\bya{ft(2,0)}\bya{t^2(3,0)} \\
\bya{ft(4,0)}\bya{t^2(0,0)}\bya{ft(1,0)}\bya{t^2(2,0)}\bya{ft(3,0)} \\
\bya{t^2(4,0)}\byb{ft^2(4,1)}\bya{t(0,4)}\bya{ft^2(1,1)}\bya{t(2,4)} \\
\bya{ft^2(3,1)}\bya{t(4,4)}\bya{ft^2(0,1)}\bya{t(1,4)}\bya{ft^2(2,1)} \\
\bya{t(3,4)}\bybi{f(3,3)}\byai{(2,2)}\byai{f(1,3)}\byai{(0,2)} \\
\byai{f(4,3)}\byai{(3,2)}\byai{f(2,3)}\byai{(1,2)}\byai{f(0,3)} \\
\byai{(4,2)}\byb{ft(3,2)}\bya{t^2(4,3)}\bya{ft(0,2)}\bya{t^2(1,3)} \\
\bya{ft(2,2)}\bya{t^2(3,3)}\bya{ft(4,2)}\bya{t^2(0,3)}\bya{ft(1,2)} \\
\bya{t^2(2,3)}\byb{ft^2(1,3)}\bya{t(2,2)}\bya{ft^2(3,3)}\bya{t(4,2)} \\
\bya{ft^2(0,3)}\bya{t(1,2)}\bya{ft^2(2,3)}\bya{t(3,2)}\bya{ft^2(4,3)} \\
\bya{t(0,2)}\bybi{f(3,4)}\byai{(2,1)}\byai{f(1,4)}\byai{(0,1)} \\
\byai{f(4,4)}\byai{(3,1)}\byai{f(2,4)}\byai{(1,1)}\byai{f(0,4)} \\
\byai{(4,1)}\byb{ft(1,4)}\bya{t^2(2,1)}\bya{ft(3,4)}\bya{t^2(4,1)} \\
\bya{ft(0,4)}\bya{t^2(1,1)}\bya{ft(2,4)}\bya{t^2(3,1)}\bya{ft(4,4)} \\
\bya{t^2(0,1)}\byb{ft^2(3,0)}\bya{t(4,0)}\bya{ft^2(0,0)}\bya{t(1,0)} \\
\bya{ft^2(2,0)}\bya{t(3,0)}\bya{ft^2(4,0)}\bya{t(0,0)}\bya{ft^2(1,0)} \\
\bya{t(2,0)}\bybi{f(3,0)}\byai{(2,0)}\byai{f(1,0)}\byai{(0,0)}
\end{array} $$
%ai,ai,ai,ai,ai,ai,b,a,a,a,a,a,a,a,a,a,b,a,a,a,a,a,a,a,a,a,bi,ai,ai,ai,ai,ai,ai,ai,ai,ai,b,a,a,a,a,a,a,a,a,a,b,a,a,a,a,a,a,a,a,a,bi,ai,ai,ai,ai,ai,ai,ai,ai,ai,b,a,a,a,a,a,a,a,a,a,b,a,a,a,a,a,a,a,a,a,bi,ai,ai,ai,ai,ai,ai,ai,ai,ai,b,a,a,a,a,a,a,a,a,a,b,a,a,a,a,a,a,a,a,a,bi,ai,ai,ai,ai,ai,ai,ai,ai,ai,b,a,a,a,a,a,a,a,a,a,b,a,a,a,a,a,a,a,a,a,bi,ai,ai,ai
\end{figure}

\begin{figure} \label{fInvertst+tNotCent-lambda=2}
\begin{center}
\text{$f$ inverts~$t$, $t$ is nontrivial on~$P$, and $S = \{f(1,0), ft(\lambda,2\lambda)\}$ with $\lambda = 2$}
\end{center}
$$\begin{array}{cccccccccccccccc}
\qtit{(0,0)}
\byai{f(4,0)}\byai{(3,0)}\byai{f(2,0)}\byai{(1,0)}\byai{f(0,0)} \\
\byai{(4,0)}\byb{ft(0,3)}\bya{t^2(1,2)}\bya{ft(2,3)}\bya{t^2(3,2)} \\
\bya{ft(4,3)}\bya{t^2(0,2)}\bya{ft(1,3)}\bya{t^2(2,2)}\bya{ft(3,3)} \\
\bya{t^2(4,2)}\bybi{ft^2(0,1)}\byai{t(4,4)}\byai{ft^2(3,1)}\byai{t(2,4)} \\
\byai{ft^2(1,1)}\byai{t(0,4)}\byai{ft^2(4,1)}\byai{t(3,4)}\byai{ft^2(2,1)} \\
\byai{t(1,4)}\bybi{f(3,4)}\byai{(2,1)}\byai{f(1,4)}\byai{(0,1)} \\
\byai{f(4,4)}\byai{(3,1)}\byai{f(2,4)}\byai{(1,1)}\byai{f(0,4)} \\
\byai{(4,1)}\byb{ft(2,1)}\bya{t^2(3,4)}\bya{ft(4,1)}\bya{t^2(0,4)} \\
\bya{ft(1,1)}\bya{t^2(2,4)}\bya{ft(3,1)}\bya{t^2(4,4)}\bya{ft(0,1)} \\
\bya{t^2(1,4)}\bybi{ft^2(3,4)}\byai{t(2,1)}\byai{ft^2(1,4)}\byai{t(0,1)} \\
\byai{ft^2(4,4)}\byai{t(3,1)}\byai{ft^2(2,4)}\byai{t(1,1)}\byai{ft^2(0,4)} \\
\byai{t(4,1)}\bybi{f(3,3)}\byai{(2,2)}\byai{f(1,3)}\byai{(0,2)} \\
\byai{f(4,3)}\byai{(3,2)}\byai{f(2,3)}\byai{(1,2)}\byai{f(0,3)} \\
\byai{(4,2)}\byb{ft(4,4)}\bya{t^2(0,1)}\bya{ft(1,4)}\bya{t^2(2,1)} \\
\bya{ft(3,4)}\bya{t^2(4,1)}\bya{ft(0,4)}\bya{t^2(1,1)}\bya{ft(2,4)} \\
\bya{t^2(3,1)}\bybi{ft^2(1,2)}\byai{t(0,3)}\byai{ft^2(4,2)}\byai{t(3,3)} \\
\byai{ft^2(2,2)}\byai{t(1,3)}\byai{ft^2(0,2)}\byai{t(4,3)}\byai{ft^2(3,2)} \\
\byai{t(2,3)}\bybi{f(3,2)}\byai{(2,3)}\byai{f(1,2)}\byai{(0,3)} \\
\byai{f(4,2)}\byai{(3,3)}\byai{f(2,2)}\byai{(1,3)}\byai{f(0,2)} \\
\byai{(4,3)}\byb{ft(1,2)}\bya{t^2(2,3)}\bya{ft(3,2)}\bya{t^2(4,3)} \\
\bya{ft(0,2)}\bya{t^2(1,3)}\bya{ft(2,2)}\bya{t^2(3,3)}\bya{ft(4,2)} \\
\bya{t^2(0,3)}\bybi{ft^2(4,0)}\byai{t(3,0)}\byai{ft^2(2,0)}\byai{t(1,0)} \\
\byai{ft^2(0,0)}\byai{t(4,0)}\byai{ft^2(3,0)}\byai{t(2,0)}\byai{ft^2(1,0)} \\
\byai{t(0,0)}\bybi{f(3,1)}\byai{(2,4)}\byai{f(1,1)}\byai{(0,4)} \\
\byai{f(4,1)}\byai{(3,4)}\byai{f(2,1)}\byai{(1,4)}\byai{f(0,1)} \\
\byai{(4,4)}\byb{ft(3,0)}\bya{t^2(4,0)}\bya{ft(0,0)}\bya{t^2(1,0)} \\
\bya{ft(2,0)}\bya{t^2(3,0)}\bya{ft(4,0)}\bya{t^2(0,0)}\bya{ft(1,0)} \\
\bya{t^2(2,0)}\bybi{ft^2(2,3)}\byai{t(1,2)}\byai{ft^2(0,3)}\byai{t(4,2)} \\
\byai{ft^2(3,3)}\byai{t(2,2)}\byai{ft^2(1,3)}\byai{t(0,2)}\byai{ft^2(4,3)} \\
\byai{t(3,2)}\bybi{f(3,0)}\byai{(2,0)}\byai{f(1,0)}\byai{(0,0)}
\end{array} $$
%ai,ai,ai,ai,ai,ai,b,a,a,a,a,a,a,a,a,a,bi,ai,ai,ai,ai,ai,ai,ai,ai,ai,bi,ai,ai,ai,ai,ai,ai,ai,ai,ai,b,a,a,a,a,a,a,a,a,a,bi,ai,ai,ai,ai,ai,ai,ai,ai,ai,bi,ai,ai,ai,ai,ai,ai,ai,ai,ai,b,a,a,a,a,a,a,a,a,a,bi,ai,ai,ai,ai,ai,ai,ai,ai,ai,bi,ai,ai,ai,ai,ai,ai,ai,ai,ai,b,a,a,a,a,a,a,a,a,a,bi,ai,ai,ai,ai,ai,ai,ai,ai,ai,bi,ai,ai,ai,ai,ai,ai,ai,ai,ai,b,a,a,a,a,a,a,a,a,a,bi,ai,ai,ai,ai,ai,ai,ai,ai,ai,bi,ai,ai,ai
\end{figure}



\begin{subcase}
Assume $\#S = 3$.
\end{subcase}
Passing to a conjugate, we may assume $\langle a, b \rangle = D_6$, so we may assume $b \in \{t, ft\}$. 

Let $c$ be the third element of~$S$, so $c = g v$, for some $g \in D_6$ and some nontrivial $v \in P$. 

\begin{subsubcase} \label{150Pf-S=3-b=t}
Assume $b = t$.
\end{subsubcase}
Since $\langle t , c \rangle = \langle b , c \rangle \neq G$, we must have $g \in \langle t \rangle$; so we may assume $g \in \{e,t\}$. 

\begin{subsubsubcase}
Assume $g = e$.
\end{subsubsubcase}
Then $S = \{f, t, v\}$, for some nontrivial $v \in (\integer_5)^2$.

\begin{itemize}
\item Suppose $v$ is not an eigenvector for~$f$.
Then $|\langle f, v \rangle| = 50$, and we know that $\Cay \bigl( \langle f, v \rangle ; \{f, v \} \bigr)$ is hamiltonian \cite[Cor.~2.24]{M2Slovenian-LowOrder}. % still correct reference???
So it has a hamiltonian path~$L$ from~$e$ to~$v$. Then $(L,t)^3$ is a hamiltonian cycle in $\Cay(G;S)$. (The endpoint of this walk is $(vt)^3$, which is trivial, because $t$~has trivial centralizer in~$P$.)

\item Suppose $v$ is an eigenvector for~$f$.
 Then there exists $\epsilon \in \{\pm1\}$ with $v^f = v^\epsilon$
Note that $|\langle t, v \rangle| = 75$, and we know that $\Cay \bigl( \langle t, v \rangle ; \{t, v \} \bigr)$ is hamiltonian  \cite[Prop.~4.1]{M2Slovenian-LowOrder}. So it has a hamiltonian path~$L$ from~$e$ to~$v$. Then $(L,f,L^{-\epsilon},f)$ is a hamiltonian cycle in $\Cay(G;S)$. (The endpoint of this walk is $v f v^{-\epsilon} f $, which is trivial, because $(v^\epsilon)^f = v$.)
\end{itemize}



\begin{subsubsubcase}
Assume $g = t$.
\end{subsubsubcase}
Then
	$$ c \, c^a = (tv) \, (tv)^f = (tv)(t^{-1} v^f) = v^{t^2} v^f ,$$
so, since $\langle a, c \rangle \neq G$, we must have $v^{t^2} v^f = e$, so $v^{ft} = v^{-1}$. 
%(So $ft$ inverts $v$.)
Therefore, we may assume (by passing to a scalar multiple) that $v = (1,1)$. 
So $S = \{f, t, t(1,1)\}$. A hamiltonian cycle is given on page~\pageref{tNotCent-S=3-g=t}.

\begin{figure} \label{tNotCent-S=3-g=t}
\begin{center}
\text{$f$ inverts~$t$, $t$ is nontrivial on~$P$, and $S = \{f, t, t(1,1)\}$}
\end{center}
$$\begin{array}{cccccccccccccccc}
\qtit{(0,0)}
\byb{t(0,0)}\byb{t^2(0,0)}\bya{ft(0,0)}\byc{ft^2(1,1)}\byb{f(0,3)} \\
\bya{(0,2)}\byb{t(1,4)}\byb{t^2(4,4)}\bya{ft(4,1)}\byc{ft^2(2,2)} \\
\byb{f(0,1)}\bya{(0,4)}\byb{t(2,3)}\byb{t^2(3,3)}\bya{ft(3,2)} \\
\byc{ft^2(3,3)}\bybi{ft(2,3)}\bya{t^2(2,2)}\bybi{t(3,2)}\bybi{(0,1)} \\
\bya{f(0,4)}\byci{ft^2(4,2)}\byb{f(4,3)}\bya{(4,2)}\byb{t(4,3)} \\
\byb{t^2(2,0)}\bya{ft(2,0)}\byc{ft^2(0,3)}\byb{f(4,1)}\bya{(4,4)} \\
\byb{t(0,2)}\byb{t^2(1,4)}\bya{ft(1,1)}\byc{ft^2(1,4)}\byb{f(4,4)} \\
\bya{(4,1)}\byb{t(1,1)}\byb{t^2(0,3)}\bya{ft(0,2)}\byc{ft^2(2,0)} \\
\byb{f(4,2)}\bya{(4,3)}\byb{t(2,0)}\byb{t^2(4,2)}\bya{ft(4,3)} \\
\byc{ft^2(3,1)}\bybi{ft(3,4)}\bya{t^2(3,1)}\bybi{t(3,4)}\bybi{(4,0)} \\
\bya{f(4,0)}\byci{ft^2(4,0)}\byb{f(3,4)}\bya{(3,1)}\byb{t(4,0)} \\
\byb{t^2(3,4)}\bya{ft(3,1)}\byc{ft^2(0,1)}\byb{f(3,2)}\bya{(3,3)} \\
\byb{t(0,4)}\byb{t^2(2,3)}\bya{ft(2,2)}\byc{ft^2(1,2)}\byb{f(3,0)} \\
\bya{(3,0)}\byb{t(1,3)}\byb{t^2(1,2)}\bya{ft(1,3)}\byc{ft^2(2,3)} \\
\byb{f(3,3)}\bya{(3,2)}\byb{t(2,2)}\byb{t^2(0,1)}\bya{ft(0,4)} \\
\byc{ft^2(3,4)}\bybi{ft(4,0)}\bya{t^2(4,0)}\bybi{t(3,1)}\bybi{(3,4)} \\
\bya{f(3,1)}\byci{ft^2(4,3)}\byb{f(2,0)}\bya{(2,0)}\byb{t(4,2)} \\
\byb{t^2(4,3)}\bya{ft(4,2)}\byc{ft^2(0,4)}\byb{f(2,3)}\bya{(2,2)} \\
\byb{t(0,1)}\byb{t^2(3,2)}\bya{ft(3,3)}\byc{ft^2(1,0)}\byb{f(2,1)} \\
\bya{(2,4)}\byb{t(1,0)}\byb{t^2(2,1)}\bya{ft(2,4)}\byc{ft^2(2,1)} \\
\byb{f(2,4)}\bya{(2,1)}\byb{t(2,4)}\byb{t^2(1,0)}\bya{ft(1,0)} \\
\byc{ft^2(3,2)}\bybi{ft(0,1)}\bya{t^2(0,4)}\bybi{t(3,3)}\bybi{(2,3)} \\
\bya{f(2,2)}\byci{ft^2(4,1)}\byb{f(1,1)}\bya{(1,4)}\byb{t(4,4)} \\
\byb{t^2(0,2)}\bya{ft(0,3)}\byc{ft^2(0,2)}\byb{f(1,4)}\bya{(1,1)} \\
\byb{t(0,3)}\byb{t^2(4,1)}\bya{ft(4,4)}\byc{ft^2(1,3)}\byb{f(1,2)} \\
\bya{(1,3)}\byb{t(1,2)}\byb{t^2(3,0)}\bya{ft(3,0)}\byc{ft^2(2,4)} \\
\byb{f(1,0)}\bya{(1,0)}\byb{t(2,1)}\byb{t^2(2,4)}\bya{ft(2,1)} \\
\byc{ft^2(3,0)}\bybi{ft(1,2)}\bya{t^2(1,3)}\bybi{t(3,0)}\bybi{(1,2)} \\
\bya{f(1,3)}\byci{ft^2(4,4)}\byb{f(0,2)}\bya{(0,3)}\byb{t(4,1)} \\
\byb{t^2(1,1)}\bya{ft(1,4)}\byc{ft^2(0,0)}\byb{f(0,0)}\bya{(0,0)}
\end{array}$$
%b,b,a,c,b,a,b,b,a,c,b,a,b,b,a,c,bi,a,bi,bi,a,ci,b,a,b,b,a,c,b,a,b,b,a,c,b,a,b,b,a,c,b,a,b,b,a,c,bi,a,bi,bi,a,ci,b,a,b,b,a,c,b,a,b,b,a,c,b,a,b,b,a,c,b,a,b,b,a,c,bi,a,bi,bi,a,ci,b,a,b,b,a,c,b,a,b,b,a,c,b,a,b,b,a,c,b,a,b,b,a,c,bi,a,bi,bi,a,ci,b,a,b,b,a,c,b,a,b,b,a,c,b,a,b,b,a,c,b,a,b,b,a,c,bi,a,bi,bi,a,ci,b,a,b,b,a,c,b,a
\end{figure}




\begin{subsubcase}
Assume $b = ft$.
\end{subsubcase}
If $\qtit{c}$ is nontrivial, we may assume it is a reflection (otherwise, \cref{150Pf-S=3-b=t} applies with $c$ in the place of~$b$). 
And if $\qtit{c} \in \{a,b\}$, there is no harm in assuming $\qtit{c} = a$, since we may interchange $a$ and~$b$.
So either:
	\begin{itemize}
	\item $S = \{f , ft, v\}$, for some nontrivial $v \in (\integer_5)^2$,
	or
	\item $S = \{f , ft, fv\}$, for some nontrivial $v \in (\integer_5)^2$,
	or
	\item $S = \{f , ft, ft^2v\}$, for some nontrivial $v \in (\integer_5)^2$.
	\end{itemize}

\begin{subsubsubcase}
Assume $S = \{f , ft, v\}$. 
\end{subsubsubcase}
Since $f$ and~$ft$ do not have any common eigenvectors, we may assume $v$ is not an eigenvector for~$f$ (by applying an automorphism that interchanges $f$ and~$ft$ if necessary).
Then $|\langle f, c \rangle| = 50$, and we know that $\Cay \bigl( \langle f, c \rangle ; \{f, c \} \bigr)$ is hamiltonian \cite[Cor.~2.24]{M2Slovenian-LowOrder}. % still correct reference???
So it has a hamiltonian path~$L$ from~$e$ to~$f$. Then $(L,ft)^3$ is a hamiltonian cycle in $\Cay(G;S)$. (The endpoint of this walk is $(f \cdot ft)^3 = t^3 = e$.)

\begin{subsubsubcase}
Assume $S = \{f , ft, fv\}$. 
\end{subsubsubcase}
Since $\langle ft, fv \rangle \neq G$, we must have $(fv)^2 = e$, so $v^f = v^{-1}$.
Therefore (by passing to a scalar multiple) we may assume $v = (0,1)$. A hamiltonian cycle is given on page~\pageref{S=3-b=ft-c=fv}.

\begin{figure} \label{S=3-b=ft-c=fv}
\begin{center}
\text{$f$ inverts~$t$, $t$ is nontrivial on~$P$, and $S = \{f , ft, f(0,1)\}$}
\end{center}
$$\begin{array}{cccccccccccccccc}
\qtit{(0,0)}
\byb{ft(0,0)}\byc{t^2(0,1)}\byb{ft^2(2,3)}\bya{t(2,2)}\byb{f(3,3)} \\
\bya{(3,2)}\byb{ft(0,4)}\byc{t^2(0,2)}\byb{ft^2(4,1)}\byc{t(4,0)} \\
\byb{f(3,4)}\bya{(3,1)}\byb{ft(3,1)}\byc{t^2(3,0)}\byb{ft^2(1,3)} \\
\bya{t(1,2)}\byb{f(1,2)}\bya{(1,3)}\byb{ft(3,0)}\byc{t^2(3,1)} \\
\byb{ft^2(3,1)}\bya{t(3,4)}\byb{f(4,0)}\bya{(4,0)}\byb{ft(3,4)} \\
\byc{t^2(3,2)}\byb{ft^2(0,4)}\bya{t(0,1)}\byb{f(2,3)}\bya{(2,2)} \\
\byb{ft(3,3)}\byc{t^2(3,3)}\byb{ft^2(2,2)}\bya{t(2,3)}\byb{f(0,1)} \\
\bya{(0,4)}\byb{ft(3,2)}\byc{t^2(3,4)}\byb{ft^2(4,0)}\byc{t(4,1)} \\
\byb{f(0,2)}\bya{(0,3)}\byb{ft(1,4)}\byc{t^2(1,2)}\byb{ft^2(1,2)} \\
\bya{t(1,3)}\byb{f(3,0)}\bya{(3,0)}\byb{ft(1,3)}\byc{t^2(1,3)} \\
\byb{ft^2(3,0)}\bya{t(3,0)}\byb{f(1,3)}\bya{(1,2)}\byb{ft(1,2)} \\
\byc{t^2(1,4)}\byb{ft^2(0,3)}\bya{t(0,2)}\byb{f(4,1)}\bya{(4,4)} \\
\byb{ft(1,1)}\byc{t^2(1,0)}\byb{ft^2(2,1)}\bya{t(2,4)}\byb{f(2,4)} \\
\bya{(2,1)}\byb{ft(1,0)}\byc{t^2(1,1)}\byb{ft^2(4,4)}\byc{t(4,2)} \\
\byb{f(2,0)}\bya{(2,0)}\byb{ft(4,2)}\byc{t^2(4,4)}\byb{ft^2(1,1)} \\
\bya{t(1,4)}\byb{f(0,3)}\bya{(0,2)}\byb{ft(4,1)}\byc{t^2(4,0)} \\
\byb{ft^2(3,4)}\bya{t(3,1)}\byb{f(3,1)}\bya{(3,4)}\byb{ft(4,0)} \\
\byc{t^2(4,1)}\byb{ft^2(0,2)}\bya{t(0,3)}\byb{f(1,4)}\bya{(1,1)} \\
\byb{ft(4,4)}\byc{t^2(4,2)}\byb{ft^2(2,0)}\bya{t(2,0)}\byb{f(4,2)} \\
\bya{(4,3)}\byb{ft(4,3)}\byc{t^2(4,3)}\byb{ft^2(4,3)}\byc{t(4,3)} \\
\byb{f(4,3)}\bya{(4,2)}\byb{ft(2,0)}\byc{t^2(2,1)}\byb{ft^2(1,0)} \\
\bya{t(1,0)}\byb{f(2,1)}\bya{(2,4)}\byb{ft(2,4)}\byc{t^2(2,2)} \\
\byb{ft^2(3,3)}\bya{t(3,2)}\byb{f(0,4)}\bya{(0,1)}\byb{ft(2,3)} \\
\byc{t^2(2,3)}\byb{ft^2(0,1)}\bya{t(0,4)}\byb{f(3,2)}\bya{(3,3)} \\
\byb{ft(2,2)}\byc{t^2(2,4)}\byb{ft^2(2,4)}\bya{t(2,1)}\byb{f(1,0)} \\
\bya{(1,0)}\byb{ft(2,1)}\byc{t^2(2,0)}\byb{ft^2(4,2)}\byc{t(4,4)} \\
\byb{f(1,1)}\bya{(1,4)}\byb{ft(0,3)}\byc{t^2(0,3)}\byb{ft^2(1,4)} \\
\bya{t(1,1)}\byb{f(4,4)}\bya{(4,1)}\byb{ft(0,2)}\byc{t^2(0,4)} \\
\byb{ft^2(3,2)}\bya{t(3,3)}\byb{f(2,2)}\bya{(2,3)}\byb{ft(0,1)} \\
\byc{t^2(0,0)}\byb{ft^2(0,0)}\bya{t(0,0)}\byb{f(0,0)}\bya{(0,0)}
\end{array} $$
%b,c,b,a,b,a,b,c,b,c,b,a,b,c,b,a,b,a,b,c,b,a,b,a,b,c,b,a,b,a,b,c,b,a,b,a,b,c,b,c,b,a,b,c,b,a,b,a,b,c,b,a,b,a,b,c,b,a,b,a,b,c,b,a,b,a,b,c,b,c,b,a,b,c,b,a,b,a,b,c,b,a,b,a,b,c,b,a,b,a,b,c,b,a,b,a,b,c,b,c,b,a,b,c,b,a,b,a,b,c,b,a,b,a,b,c,b,a,b,a,b,c,b,a,b,a,b,c,b,c,b,a,b,c,b,a,b,a,b,c,b,a,b,a,b,c,b,a,b,a
\end{figure}
 
\begin{subsubsubcase}
Assume $S = \{f , ft, ft^2v\}$. 
\end{subsubsubcase}
Since $\langle f, ft^2v \rangle \neq G$, we must have $(ft^2v)^2 = e$, so $v^{ft^2} = v^{-1}$.
And note that $ft^2$ acts via multiplication on the right by 
	$$ JC^2 = \begin{bmatrix} 2&4 \\ 3& 3 \end{bmatrix}.$$
Therefore (by passing to a scalar multiple) we may assume $v = (1,-1)$. 
A hamiltonian cycle is given on page~\pageref{S=3-b=ft-c=ft2v}.
\end{proof}

\begin{figure} \label{S=3-b=ft-c=ft2v}
\begin{center}
\text{$f$ inverts~$t$, $t$ is nontrivial on~$P$, and $S = \{f , ft, ft^2(1,-1)\}$}
\end{center}
$$\begin{array}{cccccccccccccccc}
\qtit{(0,0)}
\byc{ft^2(1,4)}\byb{t^2(0,3)}\bya{ft(0,2)}\byc{t(2,0)}\byb{f(4,2)} \\
\bya{(4,3)}\byc{ft^2(3,4)}\byb{t^2(4,0)}\bya{ft(4,0)}\byb{(3,4)} \\
\bya{f(3,1)}\byb{t(3,1)}\byc{ft(0,4)}\bya{t^2(0,1)}\byb{ft^2(2,3)} \\
\byc{(4,1)}\bya{f(4,4)}\byb{t(1,1)}\byc{ft(1,1)}\bya{t^2(1,4)} \\
\byb{ft^2(0,3)}\byc{(0,3)}\bya{f(0,2)}\byc{t^2(2,0)}\byb{ft^2(4,2)} \\
\byc{(0,1)}\bya{f(0,4)}\byb{t(3,2)}\byc{ft(3,2)}\bya{t^2(3,3)} \\
\byb{ft^2(2,2)}\byc{(1,3)}\bya{f(1,2)}\byb{t(1,2)}\byc{ft(4,4)} \\
\bya{t^2(4,1)}\byb{ft^2(0,2)}\byc{(2,0)}\bya{f(2,0)}\byc{t^2(0,2)} \\
\bya{ft(0,3)}\byc{t(0,3)}\byb{f(1,4)}\bya{(1,1)}\byc{ft^2(1,1)} \\
\byb{t^2(4,4)}\bya{ft(4,1)}\byc{t(2,3)}\byb{f(0,1)}\bya{(0,4)} \\
\byc{ft^2(3,1)}\byb{t^2(3,1)}\bya{ft(3,4)}\byc{t(4,3)}\byb{f(4,3)} \\
\byc{t^2(3,4)}\bya{ft(3,1)}\byc{t(0,4)}\byb{f(3,2)}\bya{(3,3)} \\
\byc{ft^2(1,0)}\byb{t^2(2,1)}\bya{ft(2,4)}\byc{t(2,4)}\byb{f(2,4)} \\
\bya{(2,1)}\byc{ft^2(3,0)}\byb{t^2(1,3)}\bya{ft(1,2)}\byc{t(4,4)} \\
\bya{ft^2(4,1)}\byc{(2,3)}\bya{f(2,2)}\byb{t(3,3)}\byc{ft(1,0)} \\
\bya{t^2(1,0)}\byb{ft^2(2,1)}\byc{(3,0)}\bya{f(3,0)}\byb{t(1,3)} \\
\byc{ft(2,2)}\bya{t^2(2,3)}\byb{ft^2(0,1)}\byc{(4,2)}\byb{ft(2,0)} \\
\byc{t(0,2)}\byb{f(4,1)}\bya{(4,4)}\byc{ft^2(1,2)}\byb{t^2(1,2)} \\
\bya{ft(1,3)}\byc{t(2,2)}\byb{f(3,3)}\bya{(3,2)}\byc{ft^2(3,2)} \\
\byb{t^2(0,4)}\bya{ft(0,1)}\byc{t(4,2)}\bya{ft^2(4,3)}\byb{t^2(4,3)} \\
\bya{ft(4,2)}\byc{t(0,1)}\byb{f(2,3)}\bya{(2,2)}\byc{ft^2(1,3)} \\
\byb{t^2(3,0)}\bya{ft(3,0)}\byc{t(2,1)}\byb{f(1,0)}\bya{(1,0)} \\
\byc{ft^2(3,3)}\byb{t^2(2,2)}\bya{ft(2,3)}\byc{t(4,1)}\bya{ft^2(4,4)} \\
\byc{(1,2)}\bya{f(1,3)}\byb{t(3,0)}\byc{ft(2,1)}\bya{t^2(2,4)} \\
\byb{ft^2(2,4)}\byc{(2,4)}\bya{f(2,1)}\byb{t(1,0)}\byc{ft(3,3)} \\
\bya{t^2(3,2)}\byb{ft^2(0,4)}\byc{(3,1)}\bya{f(3,4)}\byb{t(4,0)} \\
\bya{ft^2(4,0)}\byc{(4,0)}\bya{f(4,0)}\byb{t(3,4)}\byc{ft(4,3)} \\
\bya{t^2(4,2)}\byb{ft^2(2,0)}\byc{(0,2)}\bya{f(0,3)}\byb{t(1,4)} \\
\byc{ft(0,0)}\bya{t^2(0,0)}\byb{ft^2(0,0)}\byc{(1,4)}\bya{f(1,1)} \\
\byc{t^2(1,1)}\bya{ft(1,4)}\byc{t(0,0)}\byb{f(0,0)}\bya{(0,0)}
\end{array} $$
%c,b,a,c,b,a,c,b,a,b,a,b,c,a,b,c,a,b,c,a,b,c,a,c,b,c,a,b,c,a,b,c,a,b,c,a,b,c,a,c,a,c,b,a,c,b,a,c,b,a,c,b,a,c,b,c,a,c,b,a,c,b,a,c,b,a,c,b,a,c,a,c,a,b,c,a,b,c,a,b,c,a,b,c,b,c,b,a,c,b,a,c,b,a,c,b,a,c,a,b,a,c,b,a,c,b,a,c,b,a,c,b,a,c,a,c,a,b,c,a,b,c,a,b,c,a,b,c,a,b,a,c,a,b,c,a,b,c,a,b,c,a,b,c,a,c,a,c,b,a
\end{figure}
  
 % want hamiltonian cycles to print here (before the bibliography)
 \processdelayedfloats
 
 
 \renewcommand{\refname}{Additional references}
 
\begin{thebibliography}{99}

%% start numbering where the paper's bibliography left off:
\makeatletter
\setcounter\@listctr{\the\value{saveBibCtr}}
\makeatother

\bibitem{AlspachZhang-CubicDihedral}
B.\,Alspach and C.\,Q.\,Zhang:
Hamilton cycles in cubic Cayley graphs on dihedral groups. 
\emph{Ars Combinatoria} 28 (1989), 101--108.
%\MR{1039136 (91b:05124)}

\bibitem{GhaderpourMorris-30p}
E.\,Ghaderpour and D.\,W.\,Morris:
Cayley graphs of order~$30p$ are hamiltonian
(preprint).\hfil\allowbreak\hfilneg\ 
\href{http://arxiv.org/abs/1102.5156}{\textsf{http://arxiv.org/abs/1102.5156}}

\end{thebibliography}

\end{document}


